Light curves of transneptunian objects from the K2 mission of the Kepler Space Telescope

The K2 mission of the Kepler Space Telescope allowed the observations of light curves of small solar system bodies throughout the whole Solar system. In this paper we present the results of a collection of K2 transneptunian object observations, between Campaigns C03 (November 2014 -- February 2015) to C19 (August -- September, 2018), which includes 66 targets. Due to the faintness of our targets the detectability rate of a light curve period is $\sim$56%, notably lower than in the case of other small body populations, like Hildas or Jovian trojans. We managed to obtain light curve periods with an acceptable confidence for 37 targets; the majority of these cases are new identifications. We were able to give light curve amplitude upper limits for the other 29 targets. Several of the newly detected light curve periods are longer than $\sim$24 h, in many cases close to $\sim$80 h, i.e., these targets are slow rotators. This relative abundance of slowly rotating objects is similar to that observed among Hildas, Jovian trojans and Centaurs in the K2 mission, and also among main belt asteroids measured with the TESS Space Telescope. Transneptunian objects show notably higher light curve amplitudes at large (D $\gtrsim$ 300 km) sizes than that found among large main belt asteroids, in contrast to the general expectation that due to their lower compressive strength they reach hydrostatic equlibrium at smaller sizes than their inner solar system counterparts.

==> figures/paper_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "from mpl_toolkits.axes_grid1.inset_locator import mark_inset\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "from matplotlib.ticker import StrMethodFormatter\n",
    "from scipy.optimize import curve_fit\n",
    "from scipy.stats import norm\n",
    "from sklearn.linear_model import LinearRegression"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2001xp254\n",
      "0.282\n",
      "22.5721\n",
      "(array([21]),)\n",
      "1.7637586412220785 0.8672400086724001\n",
      "1.7283987624865182 0.87162416537573\n",
      "(array([21]),)\n"
     ]
    }
   ],
   "source": [
    "################# ALL\n",
    "\n",
    "#target_all = ['1998sn165', '1999de9', '2000cm105' , '2000ok67', '2001hz58', '2001kn76', '2001qb298', '2001qj298', '2001qt322', '2001qx297', '2001xd255', '2001xp254', '2001xu254', '2001yh140', '2002cy224', '2002gj32', '2002gv31', '2002vs130', '2002vt130', '2003fc138', '2003fe128', '2003gh55', '2003qa92', '2003ys179', '2004tf282', '2004tv357', '2005eo304', '2005ez296', '2005rs43', '2005tb190', '2007jj43', '2007or10', '2008cs180', '2009yg19', '2010ep65', '2010et65', '2010fc49', '2011jf31', '2012dw98', '2013ap183', '2013at183', '2013fa28', '2013jv65', '2014am55', '2014df143', '2014dj143', '2014ez51', '2014gd54', '2014ge45', '2014gj54', '2014hf200', '2014ls28', '2014wa509', '2014wa510', '2014wj510', '2014wo509', '2014ws510', '2014ye50', '2014yj50', '2015bb519', '2015bc519', '2015bz518', '2015da225', 'borasisi', 'pluto', 'praamzius', 'quaoar']\n",
    "\n",
    "target_all =['1998sn165', '1999de9', '2000cm105' , '2000ok67', '2001hz58', '2001kn76', '2001qb298', '2001qj298', '2001qt322', '2001qx297', '2001xd255', '2001xp254', '2001xu254', '2001yh140', '2002cy224', '2002gj32', '2002gv31', '2002vs130', '2002vt130', '2002vu130', '2003fc138', '2003fe128', '2003gh55', '2003qa92', '2003qw90', '2003ys179', '2004tf282', '2004tv357', '2004xr190', '2005eo304', '2005ez296', '2005rs43', '2005tb190', '2008cs180', '2009yg19', '2010ep65', '2010et65', '2010fc49', '2011jf31', '2012dw98', '2013ap183', '2013at183', '2013fa28', '2013jv65', '2014am55', '2014df143', '2014dj143', '2014ez51', '2014gd54', '2014ge45', '2014gj54', '2014hf200', '2014jq80', '2014ls28', '2014wa509', '2014wa510', '2014wj510', '2014wo509', '2014ws510', '2014ye50', '2014yj50', '2015bb519', '2015bc519', '2015bz518', '2015da225', 'borasisi',  'praamzius']\n",
    "\n",
    "zp_all=[20.9725, 20.3081, 23.0408, 22.5762, 22.9473, 23.0795, 22.6197, 22.3123, 23.3030, 68353.3, 21.8831, 22.5721, 22.5602, 21.4024, 23.1622, 22.5700, 17.8176, 22.3877, 21.7803, 21.76, 22.1966, 22.0914, 22.2748, 22.5174, 21.031, 22.5760, 22.1220, 22.6466, 21.53, 22.5104, 22.5234, 21.1089, 21.2886, 22.0129, 21.3022, 20.7353, 20.6930, 20.4704, 21.7372, 22.0960, 22.1920, 22.6584, 22.7410, 22.3996, 21.9730, 21.9083, 22.4709, 21.5449, 22.1734, 22.0013, 22.2617, 21.7657, 22.28, 22.3843, 22.4045, 22.4271, 22.1058, 22.1835, 21.7453, 22.2164, 22.6142, 22.9051, 22.4499, 21.8888, 22.9342, 22.1306, 22.3255] \n",
    "Amp_all=[0.106, 0.081, (0.045*3), 0.155, 0.457, (0.043*3), (0.03*3), (0.038*3), (0.067*3), (0.073*3), (0.039*3), (0.282), 0.681, 0.229, (0.194*3), (0.044*3), (0.077*3), 0.217, (0.034*3), (0.019*3), 0.161, 0.292, 0.402, (0.045*3), 0.145, 1.278, (0.036*3), (0.041*3), (0.026*3), 0.515, 0.514, (0.017*3), (0.025*3), (0.022*3), 0.365, 0.122, 0.124, (0.01*3), 0.443, 0.241, 0.44, (0.402), (0.03*3), 0.291, (0.032*3), (0.015*3), (0.04*3), 0.145, 0.262, (0.038*3), (0.047*3), 0.516, 0.394, (0.041*3), (0.054*3), (0.021*3), 0.442, (0.017*3), 0.374, 0.414, (0.058*3), 0.774, 0.330, 0.392, 0.484, 0.216, 1.433]\n",
    "print(target_all[11])\n",
    "print(Amp_all[11]) #0.027*3 0.514  0.032*3\n",
    "print(zp_all[11])\n",
    "\n",
    "\n",
    "############## WITH DETECTED PERIOD\n",
    "\n",
    "H = [5.68, 4.94, 6.0, 6.6, 6.68, 5.58, 6.3, 7.41, 6.37, 6.0, 5.0, 6.8,  6.21, 7.13, 6.2, 5.54, 5.26, 5.43, 6.06, 5.67, 6.35, 3.92, 6.71, 6.56, 5.9, 7.38,  6.71, 5.55,  5.53, 6.7, 6.7, 4.81, 7.47, 5.9, 5.75, 4.9, 7.77]\n",
    "\n",
    "P = [5.646, 22.947 , 33.803 , 5.138 , 35.294 , 27.397 , 8.639 , 27.674 , 41.203 , 210.526 , 86.331, 19.293, 36.474 , 40.255, 7.581, 12.417, 33.149 , 5.315 , 30.347 , 5.008, 6.027 , 3.200 , 44.365 , 10.059, 4.992 , 12.158 , 40.541 , 25.009 , 56.970 , 73.202 , 8.928 , 31.578 , 35.928, 19.868, 68.182, 78.788, 46.719]\n",
    "\n",
    "freq = 24 / np.array([P])\n",
    "\n",
    "freq = freq[0,:]\n",
    "print(np.where(freq>7))\n",
    "\n",
    "print(np.mean(freq), np.median(freq))\n",
    "Amp = [0.106, 0.081, 0.155, 0.457, 0.681, 0.229, 0.217, 0.161, 0.292, 0.402, 0.145, 1.278, 0.515, 0.514, 0.365, 0.122, 0.124, 0.443, 0.241, 0.440, 0.291, 0.145, 0.262, 0.501, 0.516, 0.394, 0.442, 0.374, 0.414, 0.774, 0.514, 0.392, 0.484, 0.216, 1.433, 0.402, 0.282]\n",
    "#print(np.shape(Amp))\n",
    "name = ['1998sn165', '1999de9', '2000ok67', '2001hz58', '2001xu254', '2001yh140', '2002vs130', '2003fc128', '2003fe128', '2003gh55', '2003qw90', '2003ys179', '2005eo304', '2005ez296', '2009yg19', '2010ep65', '2010et65', '2011jf31', '2012dw98', '2013ap183', '2013jv65', '2014ez51', '2014gd54', '2014ge45','2014hf200', '2014jq80', '2014wj510', '2014ws510', '2014ye50', '2015bb519', '2015bc519', '2015bz518', '2015da225', 'borasisi', 'praamzius', '2013at183', '2001xp254']\n",
    "#print(np.shape(name))\n",
    "#print(name[32])\n",
    "#zp = [20.9725, 20.3081, 22.5762, 22.9473, 22.5602, 21.4024, 22.3877, 22.1966, 22.0914, 22.2748, 21.0312, 22.576, 22.5104, 22.5234, 21.3022, 20.7353, 20.693, 21.7372, 22.096, 22.192, 22.3996, 21.5449, 22.1734, 21.7657, 22.2861, 22.1058, 21.7453, 22.2164, 22.9051, 22.4499, 21.8888, 22.9342, 22.1306, 22.3255]\n",
    "zp = [zp_all[0], zp_all[1], zp_all[3], zp_all[4], zp_all[12], zp_all[13], zp_all[17], zp_all[20], zp_all[21], zp_all[22], zp_all[24], zp_all[25], zp_all[29], zp_all[30], zp_all[34], zp_all[35], zp_all[36], zp_all[38], zp_all[39], zp_all[40], zp_all[43], zp_all[47], zp_all[48], zp_all[49],zp_all[51], zp_all[52], zp_all[56], zp_all[58], zp_all[59], zp_all[61], zp_all[62], zp_all[63], zp_all[64], zp_all[65], zp_all[66], 22.658 ,22.5721]\n",
    "\n",
    "\n",
    "####### NON-CC\n",
    "H_nocold=np.array([H[0],H[1], H[2], H[4], H[5], H[7], H[8], H[10], H[13], H[14], H[15], H[16], H[17], H[18], H[19], H[21], H[22], H[23], H[24], H[25], H[26], H[27], H[28], H[29], H[30], H[31], H[32], 4.9])\n",
    "freq_nocold=np.array([freq[0],freq[1], freq[2], freq[4], freq[5], freq[7], freq[8], freq[10], freq[13], freq[14], freq[15], freq[16], freq[17], freq[18], freq[19], freq[21], freq[22], freq[23], freq[24], freq[25], freq[26], freq[27], freq[28], freq[29], freq[30], freq[31], freq[32], (24/78.788)])\n",
    "\n",
    "median_freq_nocold=np.median(freq_nocold)\n",
    "freqnocold_std=np.std(freq_nocold)\n",
    "\n",
    "nagy_freq_nocold2=np.where(freq_nocold>median_freq_nocold)\n",
    "pici_freq_nocold2=np.where(freq_nocold<median_freq_nocold)\n",
    "pici_freq_nocold=freq_nocold[pici_freq_nocold2]\n",
    "\n",
    "log_pici_freq_nocold= np.log10(pici_freq_nocold)\n",
    "log_median_freq_nocold=np.log10(median_freq_nocold)\n",
    "\n",
    "dlent_nocold = log_pici_freq_nocold\n",
    "dfent_nocold = log_median_freq_nocold + (log_median_freq_nocold-log_pici_freq_nocold)\n",
    "d_nocold = np.concatenate((dlent_nocold,dfent_nocold), axis=0)\n",
    "d_std_nocold=np.std(d_nocold)\n",
    "\n",
    "\n",
    "median_h_nocold = np.median(H_nocold)\n",
    "hnocold_std=np.std(H_nocold)\n",
    "\n",
    "pici_H_nocold=H_nocold[pici_freq_nocold2]\n",
    "nagy_H_nocold=H_nocold[nagy_freq_nocold2]\n",
    "nocold_d_H  = np.concatenate((pici_H_nocold,nagy_H_nocold), axis=0)\n",
    "\n",
    "########## COLD CLASSICALS fH\n",
    "amp_cold = [Amp[3],Amp[6], Amp[9], Amp[11], Amp[12], Amp[20], Amp[33], Amp[34],  0.282]\n",
    "H_cold=np.array([H[3],H[6], H[9], H[11], H[12], H[20], H[33], H[34], 7.77])\n",
    "freq_cold=np.array([freq[3],freq[6], freq[9], freq[11], freq[12], freq[20], freq[33], freq[34], (24/56.719)])\n",
    "\n",
    "median_freq_cold=np.median(freq_cold)\n",
    "freqcold_std=np.std(freq_cold)\n",
    "\n",
    "nagy_freq_cold2=np.where(freq_cold>median_freq_cold)\n",
    "pici_freq_cold2=np.where(freq_cold<median_freq_cold)\n",
    "pici_freq_cold=freq_cold[pici_freq_cold2]\n",
    "\n",
    "log_pici_freq_cold= np.log10(pici_freq_cold)\n",
    "log_median_freq_cold=np.log10(median_freq_cold)\n",
    "\n",
    "dlent_cold = log_pici_freq_cold\n",
    "dfent_cold = log_median_freq_cold + (log_median_freq_cold-log_pici_freq_cold)\n",
    "d_cold = np.concatenate((dlent_cold,dfent_cold), axis=0)\n",
    "d_std_cold=np.std(d_cold)\n",
    "\n",
    "\n",
    "median_h_cold = np.median(H_cold)\n",
    "hcold_std=np.std(H_cold)\n",
    "\n",
    "pici_H_cold=H_cold[pici_freq_cold2]\n",
    "nagy_H_cold=H_cold[nagy_freq_cold2]\n",
    "cold_d_H  = np.concatenate((pici_H_cold,nagy_H_cold), axis=0)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "######## NO DETECT\n",
    "\n",
    "Amp_nodetect = [0.045, 0.043, 0.030, 0.038, 0.067, 0.073, 0.039, 0.032, 0.194, 0.044, 0.077, 0.034, 0.019, 0.045, 0.036, 0.041, 0.026, 0.017, 0.025, 0.022, 0.01, 0.027, 0.03, 0.032, 0.015, 0.04, 0.038, 0.047, 0.041, 0.054, 0.021, 0.017, 0.058 ]\n",
    "\n",
    "H_nodetect = [6.68, 6.6, 6.8, 6.2, 6.2, 6.3, 5.8, 7.77, 6.16, 5.4, 6.4, 5.7, 5.9, 6.9, 6.3, 6.9, 4.3, 5.18, 4.55, 6.27, 5.88, 4.9, 6.2, 5.2, 5.56, 6.61, 6.56, 7.5, 6.2, 6.0, 5.9, 6.3, 6.84]\n",
    "\n",
    "\n",
    "Amp_nodetect_3 = np.array([Amp_nodetect])*3\n",
    "Amp_nodetect_3 = Amp_nodetect_3[0,:]\n",
    "\n",
    "zp_nodetect=[zp_all[2], zp_all[5], zp_all[6], zp_all[7], zp_all[8], zp_all[9], zp_all[10], zp_all[11], zp_all[14], zp_all[15], zp_all[16], zp_all[18], zp_all[19],  zp_all[23],  zp_all[26], zp_all[27], zp_all[28], zp_all[31], zp_all[32], zp_all[33], zp_all[37], zp_all[41], zp_all[42], zp_all[44], zp_all[45], zp_all[46], zp_all[49], zp_all[50], zp_all[53], zp_all[54], zp_all[55], zp_all[57], zp_all[60]]\n",
    "\n",
    "\n",
    "###### ANDRIS CIKK  2007or10, 2002gv31, 2007jj43\n",
    "andris_f = [1.071, (24/29.2), (24/12.097)]\n",
    "#print(andris_f)\n",
    "andris_p = [(24/1.071), 29.2, 12.097]\n",
    "andris_a = [0.0444, 0.35, 0.1]\n",
    "andris_h=[2.34,6.1,3.9]\n",
    "andris_mean=[21.2, 22.86, 20.68]\n",
    "\n",
    "\n",
    "##### ANDRISSAL AZ ALL\n",
    "\n",
    "H_andrissal = [5.68, 4.94, 6.0, 6.6, 6.68, 5.58, 6.3, 7.41, 6.37, 6.0, 5.0, 6.8,  6.21, 7.13, 6.2, 5.54, 5.26, 5.43, 6.06, 5.67, 6.35, 3.92, 6.71, 6.56, 5.9, 7.38,  6.71, 5.55,  5.53, 6.7, 6.7, 4.81, 7.47, 5.9, 5.75, 4.9, 7.77, 2.34,6.1,3.9]\n",
    "\n",
    "P_andrissal = [5.646, 22.947 , 33.803 , 5.138 , 35.294 , 27.397 , 8.639 , 27.674 , 41.203 , 210.526 , 86.331, 19.293, 36.474 , 40.255, 7.581, 12.417, 33.149 , 5.315 , 30.347 , 5.008, 6.027 , 3.200 , 44.365 , 10.059, 4.992 , 12.158 , 40.541 , 25.009 , 56.970 , 73.202 , 8.928 , 31.578 , 35.928, 19.868, 68.182, 78.788, 46.719, (24/1.071), 29.2, 12.097]\n",
    "\n",
    "freq_andrissal = 24 / np.array([P_andrissal])\n",
    "\n",
    "freq_andrissal = freq_andrissal[0,:]\n",
    "\n",
    "print(np.mean(freq_andrissal), np.median(freq_andrissal))\n",
    "\n",
    "print(np.where(freq_andrissal>7.0))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### Showalter data (TNO) #####\n",
    "\n",
    "tno_data = np.genfromtxt('tno_data.txt')\n",
    "H_l = (tno_data[:,2])\n",
    "H_s = (tno_data[:,3])\n",
    "P_ss = (tno_data[:,4])\n",
    "Amp_s = (tno_data[:,12])\n",
    "\n",
    "P_sss = np.where(P_ss>1.5)\n",
    "\n",
    "#unknown periods were 0 in showalter\n",
    "\n",
    "P_s = P_ss[P_sss]  #Showalter periodus\n",
    "H_l = H_l[P_sss]   #lcdb H mag\n",
    "H_s = H_s[P_sss]   #Showalter H mag\n",
    "Amp_s = Amp_s[P_sss] #Showalter Amax\n",
    "\n",
    "freq_s = 24 / np.array([P_s])\n",
    "\n",
    "freq_s = freq_s[0,:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "####### LCDB TNO data #####\n",
    "\n",
    "lcdb_tno_data = np.genfromtxt('periods_tno_cen_lcdb.txt')\n",
    "\n",
    "\n",
    "amp_lcdb_tno = (lcdb_tno_data[:,7])\n",
    "\n",
    "P_ll = (lcdb_tno_data[:,5])\n",
    "\n",
    "H_lcdb_tno = (lcdb_tno_data[:,4])\n",
    "\n",
    "P_lll = np.where(P_ll>1.5)\n",
    "\n",
    "#----------\n",
    "\n",
    "P_lcdb_tno = P_ll[P_lll]   #periods \n",
    "\n",
    "amp_lcdb_tno = amp_lcdb_tno[P_lll] #amps\n",
    "\n",
    "H_lcdb_tno = H_lcdb_tno[P_lll] #Hs\n",
    "\n",
    "\n",
    "freq_lcdb_tno = 24 / np.array([P_lcdb_tno])\n",
    "\n",
    "freq_lcdb_tno = freq_lcdb_tno[0,:] #freqs\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "median_freq_lcdbtno=np.median(freq_lcdb_tno)\n",
    "freqlcdbtno_std=np.std(freq_lcdb_tno)\n",
    "\n",
    "nagy_freq_lcdbtno2=np.where(freq_lcdb_tno>median_freq_lcdbtno)\n",
    "pici_freq_lcdbtno2=np.where(freq_lcdb_tno<median_freq_lcdbtno)\n",
    "pici_freq_lcdbtno=freq_lcdb_tno[pici_freq_lcdbtno2]\n",
    "\n",
    "log_pici_freq_lcdbtno= np.log10(pici_freq_lcdbtno)\n",
    "log_median_freq_lcdbtno=np.log10(median_freq_lcdbtno)\n",
    "\n",
    "dlent_lcdbtno = log_pici_freq_lcdbtno\n",
    "dfent_lcdbtno = log_median_freq_lcdbtno + (log_median_freq_lcdbtno-log_pici_freq_lcdbtno)\n",
    "d_lcdbtno = np.concatenate((dlent_lcdbtno,dfent_lcdbtno), axis=0)\n",
    "d_std_lcdbtno=np.std(d_lcdbtno)\n",
    "\n",
    "\n",
    "median_h_lcdbtno = np.median(H_lcdb_tno)\n",
    "hlcdbstd_std=np.std(H_lcdb_tno)\n",
    "\n",
    "pici_H_lcdbtno=H_lcdb_tno[pici_freq_lcdbtno2]\n",
    "nagy_H_lcdbtno=H_lcdb_tno[nagy_freq_lcdbtno2]\n",
    "lcdbtno_d_H  = np.concatenate((pici_H_lcdbtno,nagy_H_lcdbtno), axis=0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### LCDB Hilda data ####\n",
    "\n",
    "lcdb_hilda_data = np.genfromtxt('hilda.TXT')\n",
    "\n",
    "H_lcdb_hilda = lcdb_hilda_data[:,0]  \n",
    "\n",
    "P_lcdb_hilda_ll = lcdb_hilda_data[:,1]  \n",
    "\n",
    "amp_lcdb_hilda = lcdb_hilda_data[:,2] \n",
    "\n",
    "\n",
    "#### -------------- #####\n",
    "P_lcdb_hilda_lll = np.where(P_lcdb_hilda_ll < 1000)\n",
    "\n",
    "P_lcdb_hilda = P_lcdb_hilda_ll[P_lcdb_hilda_lll] #period\n",
    "\n",
    "H_lcdb_hilda = H_lcdb_hilda[P_lcdb_hilda_lll] # H\n",
    "\n",
    "amp_lcdb_hilda = amp_lcdb_hilda[P_lcdb_hilda_lll] #ampli\n",
    "\n",
    "freq_lcdb_hilda = 24 / np.array([P_lcdb_hilda])\n",
    "\n",
    "freq_lcdb_hilda = freq_lcdb_hilda[0,:]  #freq\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### K2 JUPITER TROJAIAK ####\n",
    "\n",
    "K2_jt_data = np.genfromtxt('101_K2_Jupiter_Trojans_final.txt')\n",
    "\n",
    "P_jup = K2_jt_data[:,1]\n",
    "#print(P_jup)\n",
    "\n",
    "Amp_jup = K2_jt_data[:,2]\n",
    "#print(Amp_jup)\n",
    "\n",
    "H_jup = K2_jt_data[:,4]\n",
    "#print(H_jup)\n",
    "\n",
    "freq_jup = 24 / np.array([P_jup])\n",
    "\n",
    "freq_jup = freq_jup[0,:]\n",
    "\n",
    "median_freq_jup=np.median(freq_jup)\n",
    "freqjup_std=np.std(freq_jup)\n",
    "\n",
    "nagy_freq_jup2=np.where(freq_jup>median_freq_jup)\n",
    "pici_freq_jup2=np.where(freq_jup<median_freq_jup)\n",
    "pici_freq_jup=freq_jup[pici_freq_jup2]\n",
    "\n",
    "log_pici_freq_jup= np.log10(pici_freq_jup)\n",
    "log_median_freq_jup=np.log10(median_freq_jup)\n",
    "\n",
    "dlent_jup = log_pici_freq_jup\n",
    "dfent_jup = log_median_freq_jup + (log_median_freq_jup-log_pici_freq_jup)\n",
    "d_jup = np.concatenate((dlent_jup,dfent_jup), axis=0)\n",
    "d_std_jup=np.std(d_jup)\n",
    "\n",
    "\n",
    "median_h_jup = np.median(H_jup)\n",
    "hjup_std=np.std(H_jup)\n",
    "\n",
    "pici_H_jup=H_jup[pici_freq_jup2]\n",
    "nagy_H_jup=H_jup[nagy_freq_jup2]\n",
    "jup_d_H  = np.concatenate((pici_H_jup,nagy_H_jup), axis=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "##### K2 HILDA #####\n",
    "k2_hilda_data = np.genfromtxt('k2_hilda.txt')\n",
    "#print(k2_hilda_data)\n",
    "\n",
    "k2_hilda_P = k2_hilda_data[:,2]   #P\n",
    "#print(k2_hilda_P)\n",
    "\n",
    "freq_k2hilda = 24 / np.array([k2_hilda_P])\n",
    "\n",
    "#print(np.shape(freq_k2hilda))\n",
    "\n",
    "freq_k2hilda = freq_k2hilda[0,:]\n",
    "#print(np.mean(freq_k2hilda))\n",
    "median_freq_k2hilda=np.median(freq_k2hilda)\n",
    "\n",
    "\n",
    "freqhilda_std=np.std(freq_k2hilda)\n",
    "nagy_freq_k2hilda2=np.where(freq_k2hilda>median_freq_k2hilda)\n",
    "pici_freq_k2hilda2=np.where(freq_k2hilda<median_freq_k2hilda)\n",
    "pici_freq_k2hilda= freq_k2hilda[pici_freq_k2hilda2]\n",
    "\n",
    "log_pici_freq_k2hilda= np.log10(pici_freq_k2hilda)\n",
    "log_median_freq_k2hilda=np.log10(median_freq_k2hilda)\n",
    "\n",
    "dlent = log_pici_freq_k2hilda\n",
    "dfent = log_median_freq_k2hilda + (log_median_freq_k2hilda-log_pici_freq_k2hilda)\n",
    "d = np.concatenate((dlent,dfent), axis=0)\n",
    "d_std=np.std(d)\n",
    "\n",
    "\n",
    "k2_hilda_amp = k2_hilda_data[:,3] #A\n",
    "\n",
    "\n",
    "k2_hilda_H = k2_hilda_data[:,4]  #H\n",
    "\n",
    "median_h_k2hilda = np.median(k2_hilda_H)\n",
    "hhilda_std=np.std(k2_hilda_H)\n",
    "\n",
    "pici_H_k2hilda=k2_hilda_H[pici_freq_k2hilda2]\n",
    "nagy_H_k2hilda=k2_hilda_H[nagy_freq_k2hilda2]\n",
    "k2hilda_d_H  = np.concatenate((pici_H_k2hilda,nagy_H_k2hilda), axis=0)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Library/Frameworks/Python.framework/Versions/3.7/lib/python3.7/site-packages/ipykernel_launcher.py:8: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  \n"
     ]
    }
   ],
   "source": [
    "###### LCDB HILDA ####\n",
    "\n",
    "lcdb_hilda_data = np.genfromtxt('big_hilda_table.txt')\n",
    "#print(k2_hilda_data)\n",
    "\n",
    "lcdb_hilda_P = lcdb_hilda_data[:,2]   #P\n",
    "#print(k2_hilda_P)\n",
    "freq_lcdbhilda = 24 / np.array([lcdb_hilda_P])\n",
    "\n",
    "freq_lcdbhilda = freq_lcdbhilda[0,:]\n",
    "#hilda_freq_mean=np.mean(freq_lcdbhilda)\n",
    "\n",
    "lcdb_hilda_amp = lcdb_hilda_data[:,3] #A\n",
    "\n",
    "\n",
    "lcdb_hilda_H = lcdb_hilda_data[:,4]\n",
    "#hilda_H_mean = np.mean(lcdb_hilda_H)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "###### CURVE FIT #####\n",
    "curve_amp = [0.045, 0.043, 0.030, 0.038, 0.067, 0.073, 0.039, 0.032, 0.034, 0.019, 0.045, 0.036, 0.041, 0.026, 0.017, 0.025, 0.022, 0.01, 0.027, 0.03, 0.032, 0.015, 0.04, 0.038, 0.047, 0.041, 0.054, 0.021, 0.017, 0.058 ]\n",
    "\n",
    "curve_H_nodetect = [6.68, 6.6, 6.8, 6.2, 6.2, 6.3, 5.8, 7.77, 5.7, 5.9, 6.9, 6.3, 6.9, 4.3, 5.18, 4.55, 6.27, 5.88, 4.9, 6.2, 5.2, 5.56, 6.61, 6.56, 7.5, 6.2, 6.0, 5.9, 6.3, 6.84]\n",
    "\n",
    "\n",
    "curve_Amp_nodetect_3 = np.array([curve_amp])*3\n",
    "curve_Amp_nodetect_3 = curve_Amp_nodetect_3[0,:]\n",
    "\n",
    "curve_zp_nodetect=[zp_all[2], zp_all[5], zp_all[6], zp_all[7], zp_all[10], zp_all[11], zp_all[14], zp_all[15], zp_all[18], zp_all[19],  zp_all[23],  zp_all[26], zp_all[27], zp_all[28], zp_all[31], zp_all[32], zp_all[33], zp_all[37], zp_all[41], zp_all[42], zp_all[44], zp_all[45], zp_all[46], zp_all[49], zp_all[50], zp_all[53], zp_all[54], zp_all[55], zp_all[57], zp_all[60]]\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "y = 0.0374437024 * x + -0.72568\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes\n",
    "from mpl_toolkits.axes_grid1.inset_locator import mark_inset\n",
    "from numpy import arange\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "def objective(x, a, b):\n",
    "    return a * x + b\n",
    "\n",
    "popt, _ = curve_fit(objective, curve_zp_nodetect, curve_Amp_nodetect_3)\n",
    "a, b = popt\n",
    "print('y = %.10f * x + %.5f' % (a, b))\n",
    "x_line = arange(20, 25.5)\n",
    "y_line = objective(x_line, a, b)\n",
    "\n",
    "#print(Amp_nodetect_3[7],Amp_nodetect_3[21])\n",
    "#print(zp_nodetect[7], zp_nodetect[21])\n",
    "#print(zp_nodetect)\n",
    "ampnodetect3figure = [0.135, 0.129, 0.09,  0.114, 0.201, 0.219, 0.117, 0.582, 0.132, 0.231, 0.102,\n",
    " 0.057, 0.135, 0.108, 0.123 ,0.078, 0.051 ,0.075, 0.066 ,0.03,   0.09,  0.096,\n",
    " 0.045 ,0.12,  0.114 ,0.141, 0.123 ,0.162, 0.063 ,0.051, 0.174]\n",
    "\n",
    "zpnodetectfigure=[23.0408, 23.0795, 22.6197, 22.3123, 23.303, 68353.3, 21.8831, 23.1622, 22.57, 17.8176, 21.7803, 21.76, 22.5174, 22.122, 22.6466, 21.53, 21.1089, 21.2886, 22.0129, 20.4704, 22.741, 21.973, 21.9083, 22.4709, 22.0013, 22.2617, 22.3843, 22.4045, 22.4271, 22.1835, 22.6142]\n",
    "\n",
    "ax.plot(zpnodetectfigure, ampnodetect3figure, 'w.',markersize=12, markeredgecolor='k', label='No detected period')\n",
    "ax.plot(zp, Amp, 'b.',markersize=12, markeredgecolor='b', label = 'Detected period')\n",
    "ax.legend(loc='upper left', fontsize=8.5, frameon=False)\n",
    "ax.plot(zp[2], Amp[2], 'k.',markersize=12, markeredgecolor='k', label='Tentative')\n",
    "ax.plot(zp[6], Amp[6], 'k.',markersize=12, markeredgecolor='k')\n",
    "ax.plot(zp[9], Amp[9], 'k.',markersize=12, markeredgecolor='k')\n",
    "ax.plot(zp[34], Amp[34], 'k.',markersize=12, markeredgecolor='k')\n",
    "ax.plot(zp[8], Amp[8], 'k.',markersize=12, markeredgecolor='k')\n",
    "ax.plot(zp[23], Amp[23], 'k.',markersize=12, markeredgecolor='k')\n",
    "ax.plot(zp[18], Amp[18], 'k.',markersize=12, markeredgecolor='k')\n",
    "ax.plot(zp[22], Amp[22], 'k.',markersize=12, markeredgecolor='k')\n",
    "ax.plot(zp[28], Amp[28], 'k.',markersize=12, markeredgecolor='k')\n",
    "ax.plot(zp[26], Amp[26], 'k.',markersize=12, markeredgecolor='k')\n",
    "ax.plot(zp[19], Amp[19], 'k.',markersize=12, markeredgecolor='k')\n",
    "ax.plot(zp[11], Amp[11], 'k.',markersize=12, markeredgecolor='k')\n",
    "ax.plot(zp[30], Amp[30], 'k.',markersize=12, markeredgecolor='k')\n",
    "ax.plot(zp[32], Amp[32], 'k.',markersize=12, markeredgecolor='k')\n",
    "ax.plot(17.8176, 0.231, 'w.', markersize=12, markeredgecolor='white')\n",
    "ax.scatter(andris_mean, andris_a, color='purple', label='other K2')\n",
    "\n",
    "axins = inset_axes(ax, 3.4,1.6 , loc=3, bbox_to_anchor=(100, 200))#,bbox_transform=axfft.figure.transFigure)\n",
    "axins.plot(x_line, y_line, '--', color='red')\n",
    "axins.plot(zp, Amp, 'b.',markersize=12, markeredgecolor='b')\n",
    "axins.plot(zpnodetectfigure, ampnodetect3figure, 'w.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[2], Amp[2], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[6], Amp[6], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[9], Amp[9], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[34], Amp[34], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[8], Amp[8], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[23], Amp[23], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[18], Amp[18], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[22], Amp[22], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[28], Amp[28], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[26], Amp[26], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[19], Amp[19], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[11], Amp[11], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[30], Amp[30], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.plot(zp[32], Amp[32], 'k.',markersize=12, markeredgecolor='k')\n",
    "axins.scatter(andris_mean, andris_a, color='purple')\n",
    "#axins.plot(x_line, y_line, '--', color='red')\n",
    "x1, x2, y1, y2 = 20.0, 23.5, 0.0, 0.2\n",
    "axins.set_xlim(x1, x2) \n",
    "axins.set_ylim(y1, y2) \n",
    "plt.xticks(visible=True, fontsize=9)\n",
    "plt.yticks(visible=True, fontsize=9)\n",
    "mark_inset(ax, axins, loc1=2, loc2=1, fc=\"none\", ec=\"0.5\")\n",
    "#axins = zoomed_inset_axes(ax, 6, loc=1) # zoom = 6\n",
    "#axins.imshow(zp, Amp, extent=extent, interpolation=\"nearest\",\n",
    "#             origin=\"lower\")\n",
    "\n",
    "\n",
    "plt.rcParams['figure.figsize'] = [8, 6]\n",
    "ax.set_xlabel('Mean brightness (mag)', fontsize=14)\n",
    "ax.set_ylabel('$\\Delta$m (mag)', fontsize=14)\n",
    "ax.set_xlim(18,24)\n",
    "ax.set_ylim(-0.02,1.6)\n",
    "ax.legend(loc='upper left', fontsize=9, ncol=4)\n",
    "ax.xaxis.set_tick_params(labelsize=12)\n",
    "ax.yaxis.set_tick_params(labelsize=12)\n",
    "plt.savefig('A_vs_mean_brightness_tentative.png')\n",
    "#plt.imshow()\n",
    "\n",
    "#np.shape(Amp_all)\n",
    "#kulon amiknek lett p det.\n",
    "#tentative kulon\n",
    "#detektalas hatar :ilyen fenyesseg mellett ilyen amplituot tudonk detektalni\n",
    "\n",
    "#m*x+b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "y = 0.0856506092 * x + -0.12183\n",
      "[0.05530486 0.34011588]\n",
      "\n",
      "\n",
      "y = 0.0293512822 * x + -0.05484\n",
      "[0.02591266 0.15896068]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plt.plot(H_s ,Amp_s, 'w.', markersize=4, markeredgecolor='k', label='Showalter TNOs')\n",
    "\n",
    "plt.plot(H_lcdb_tno, amp_lcdb_tno, 'w.', markersize=4, markeredgecolor='c', label='LCDB TNOs')#, markeredgecolor='k')\n",
    "plt.scatter(andris_h,andris_a, color='purple')\n",
    "\n",
    "data=np.array([H,Amp])\n",
    "datat=data.transpose()\n",
    "asd=np.savetxt('H_vs_amp.txt', datat)\n",
    "\n",
    "plt.plot(H, Amp, 'b.', markersize=12, markeredgecolor='b', label='K2 TNOs with detected periods')#, markeredgecolor='k')\n",
    "\n",
    "popt, pcov = curve_fit(objective, H, Amp)\n",
    "a, b = popt\n",
    "print('y = %.10f * x + %.5f' % (a, b))\n",
    "print(np.sqrt(np.diag(pcov)))\n",
    "x_line = arange(min(H), 8)\n",
    "y_line = objective(x_line, a, b)\n",
    "plt.plot(x_line, y_line, '--', color='gray')\n",
    "\n",
    "\n",
    "#model = np.polyfit(H, Amp,1)\n",
    "#from sklearn.metrics import r2_score\n",
    "#predict = np.poly1d(model)\n",
    "#print(r2_score(Amp, predict(H)))\n",
    "#print(coef)\n",
    "#poly1d_fn = np.poly1d(coef)\n",
    "#plt.plot(H, poly1d_fn(H), color='red', linestyle='--',linewidth='0.3')\n",
    "Hnodetect_figure=[6.68, 6.6, 6.8, 6.2, 6.2, 6.3, 5.8, 6.16, 5.4, 5.7, 5.9, 6.9, 6.3, 6.9, 4.3, 5.18, 4.55, 6.27, 5.88, 6.2, 5.2, 5.56, 6.61, 6.56, 7.5, 6.2, 6.0, 5.9, 6.3, 6.84]\n",
    "Ampnodetect_figure=[0.135, 0.129, 0.09,  0.114, 0.201, 0.219, 0.117, 0.582, 0.132, 0.102,\n",
    " 0.057, 0.135, 0.108, 0.123, 0.078, 0.051, 0.075, 0.066, 0.03, 0.09,  0.096,\n",
    " 0.045, 0.12,  0.114, 0.141, 0.123, 0.162, 0.063, 0.051, 0.174]\n",
    "\n",
    "\n",
    "H_nodetect_off = np.array([Hnodetect_figure])-0.015\n",
    "H_nodetect_off = H_nodetect_off[0,:]\n",
    "\n",
    "Amp_nodetect_3_off = np.array([Ampnodetect_figure])-0.035\n",
    "Amp_nodetect_3_off = Amp_nodetect_3_off[0,:]\n",
    "\n",
    "plt.plot(Hnodetect_figure ,Ampnodetect_figure, 'w.', markersize=12, markeredgecolor='r', label='K2 TNOs with no periods')\n",
    "plt.plot(H_nodetect_off,Amp_nodetect_3_off, linestyle='none', marker=r'$\\downarrow$', color= 'red',ms=9, mew=0.09)\n",
    "\n",
    "popt, pcov = curve_fit(objective, Hnodetect_figure, Ampnodetect_figure)\n",
    "a, b = popt\n",
    "print('\\n')\n",
    "#model = np.polyfit(H_nodetect, Amp_nodetect_3,1)\n",
    "#from sklearn.metrics import r2_score\n",
    "#predict = np.poly1d(model)\n",
    "#print(r2_score(Amp_nodetect_3, predict(H_nodetect)))\n",
    "print('y = %.10f * x + %.5f' % (a, b))\n",
    "print(np.sqrt(np.diag(pcov)))\n",
    "x_line = arange(min(Hnodetect_figure), 9)\n",
    "y_line = objective(x_line, a, b)\n",
    "plt.plot(x_line, y_line, '--', color='black')\n",
    "\n",
    "\n",
    "plt.ylim(0,1.5)\n",
    "plt.ylabel('$\\Delta$m$_{max}$ (mag)', fontsize=14)\n",
    "plt.xlabel('H$_{V}$ (mag)', fontsize=14)\n",
    "plt.legend(loc='upper right', fontsize=10)\n",
    "plt.xlim(3,10)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "\n",
    "#plt.plot(6.4, 0.231,'wo', markersize=9, markeredgecolor='white')\n",
    "#plt.plot(6.4-0.02,0.231-0.03, linestyle='none', marker=r'$\\downarrow$', color= 'white',ms=9.5, mew=0.1)\n",
    "\n",
    "plt.savefig('A_vs_H.png')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "median troj jup :  1.8970832345269149 + 1.3411321313544118 - 0.7916289294638139\n",
      "median k2hilda :  1.2222517407052922 + 1.8754728055647563 - 0.6910981424360734\n",
      "median lcdbtno:  2.7149321266968327 + 1.6341997086632647 - 0.3471732601449775\n",
      "median cold:  1.2079726192872962 + 1.5879509252059716 - 0.6353870149797582\n",
      "median non-cold:  0.8290462408669939 + 1.8074998728601461 - 0.2373723793469533\n",
      "---\n",
      "H truj jup:  11.6 + 0.9864603435571256 - 0.9864603435571256\n",
      "H k2hilda:  13.7 + 1.0736402025067688 - 1.0736402025067688\n",
      "H lcdbtno:  6.26 + 2.659559763104719 - 2.659559763104719\n",
      "H cold:  6.3 + 0.5732256574168566 - 0.5732256574168566\n",
      "H nocold:  5.95 + 0.8712619132204571 - 0.8712619132204571\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgIAAAF+CAYAAADwTXLrAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nOzde3yU5Zn4/889OcwQQoYKCU2FRNQaDwS7lagk7C62ouCKeOh+q2zb1W4NchJqq1hEBBUrq9s1FjygLa3ub2G/XetyqFBhV/sVohLo7kpQoVU6BJsmQcuEHGaSzNy/PyaTTCZznmdOmeu9L1/dOT3PnZDkuZ77vq7rVlprhBBCCJGdTKkegBBCCCFSRwIBIYQQIotJICCEEEJkMQkEhBBCiCwmgYAQQgiRxSQQEEIIIbJYbqoHkArjx4/X55xzTqqHIYQQQiTNoUOHTmmti/2fz8pA4JxzzuHgwYOpHoYQQgiRNEopW6DnZWlACCGEyGISCAghhBBZTAIBIYQQIotJICCEEEJkMQkEhBBCiCwmgYAQQgiRxSQQEEIIIbKYBAJCCCFEFpNAQAghhMhiEggIIYQQWUwCASFERrA5HGxpacHmcKR6KEKMKFm514AQIrPYHA4qGxrQgAIOV1VRbrGkelhCjAgyIyCESHv1djsa6HC50P2PhRDGkEBACJH2qq1WFFCYk4MCaqzWVA9JiBFDlgaEEGmv3GLhcFUV9XY7NVYrZbIsIIRhJBAQQmSEcotF8gKESICMXxpQSlmVUgeUUh1KqSmpHo8QQgiRSTI+EAC6gL8B/j3VAxFCCCEyTcYHAlrrXq11W6rHIYQQQmSitAkElFJLlFIHlVJOpdTP/F47Syn1qlKqUyllU0rNT9EwhRBCiBElbQIB4I/Ao8BPA7y2EegBJgB/BzyrlLokiWMTQogRQTo0Cn9pUzWgtf4lgFJqGjDR+7xSajRwCzBFa90B7FNKbQe+CdyfirEKIUQmkg6NIpB0mhEI5gKgT2t9zOe5/wUGZgSUUq8B1wAvKKVuD3QQpVRt/9LDwbY2SSkQQmQf6dAoAkmbGYEQCoF2v+fswBjvA631deEOorXeBGwCmDZtmjZygEIIkQmkQ6MIJBMCgQ6gyO+5IuBMCsYihBAZSzo0ikAyIRA4BuQqpb6otf5d/3OXAkdSOCYhhMhI0qFR+EubHAGlVK5SygLkADlKKYtSKldr3Qn8EnhYKTVaKVUDzANeTuV4s5XttI0th7dgO21L9VCEEEIYIJ1mBFYBD/k8/gawFlgDLMJTVtgKfAos1FrLjECS2U7bqHy2Eo1GoTi88DDlY8tTPSwhhBBxSJtAQGu9Bs9FP9BrnwE3xnsOpdRcYO75558f76GyUn1TPRpNR08HhfmF1DfVSyAghBAZLm2WBpJBa71Da11rlUzZmFRPqkahKMwvRKGoKatJ9ZCEEELEKW1mBET6Kx9bzuGFh6lvqqemrIYya1mqhySEECJOEgiIqJSPLZflACGEGEGyamlACJGdpL++EMHJjIAQYkST/vqJ43Q6aW1tpaSkBLPZnOrhiBhl1YyAUmquUmqTXfprC5E1pL++8dxuN6tXr6S0dBxVVRdSWjqO1atX4na7Uz00EYOsmhHQWu8AdkybNu3OVI9FCJEc0l/feGvWrGL79jo2buyitBSam2H9+jqUUqxduy7VwxNRUlpn3/4706ZN0wcPHkz1MIQQSWJzOKS/vkGcTielpePYuLGT0tLB55ubYfHi0TQ3fyrLBGlKKXVIaz3N//msmhEQQmQn6a9vnNbWVvLz9ZAgAKC0FPLyNG1tbUycODE1gxMxyaocAZE5ZE8DIdJTSUkJPT2K5uahzzc3Q2+vori4ODUDEzGTQECkHe+eBrU7a6l8tlKCASHSiNlsZsmSu1m/vmAgGPDkCBSwdOkyWRbIQLI0INKO7GkgRHpbs+ZRlFIsXlxHXp6mt1exdOkyHnrokVQPTcQgq5IFfTYduvN3v/tdqocjgvDf5bBxUaO0M04Sb1JdtdUqa+oiLKfTSVtbG8XFxTITkAGCJQtmVSDgJVUDxrKdtlHfVE/1pGrD7ty9x5Q9DZJHGu8IMbJJ1YBICP+798MLDxsSDMieBsnn23inMCeHertdAgEhsoAkC4q4+K7nazT1TfWpHpKIkTTeESI7yYyAiEv1pGoUisL8QhSKmrKaVA9JxKjcYuFwVZU03hEiy0ggIOJSPracwwsPy3r+CCGNd4RInVQl60ogIIKKNAlQ1vNFpjDiD61UVohESGWyrgQCIqBEJQEKkSpG/KGVygqRKKlM1s2qZEHZhjhy8SQBSntgkY6M2I44m7Y0tjkcbGlpweZwpHooWSGVybpZNSMg2xBHLtYkQJlJEOnKiD+02VJZITMfyZfKZN2sCgRE5GJNApT2wCJdGfGHNlsqK6SnRGqkKllXAgERVCxJgFJOKNKZEX9os6GyIltmPoSHBALCUIksJ0xEK2MhvKQaYFC2zHwIDwkEhOESUU4ouQcikWRNfLhsmPkQHllVNSAyl7QyFomU7GoAycgX6URmBETas5220dbVhsvtwpxjRmstuQfCUMlcE/edfaCnh9fLyvhyWZls4ytSRgIBkda8SwIu7aK7rxtzjhmlFCNx+2zJgUidZK6J19vtuN1uHJs3kfPqL5lrUbh7TSxZcjdr1jyKyWTC6XTS2tpKSUmJBAgi4bIqEFBKzQXmnn/++akeioiQd0mgq7cLAKfLSV5O3ogrS5QciNSLdk28vb2dDz74gIsuuoiioqKIP1dttaJ/9gKTD73Cw885KS2F5mZYv75u4D0bNjxNfr6mp0cNCRCESISs+snSWu/QWtdapRQmLUTSgdBbjliQVwDA6LzRI7IsUXIgMkdfXx8zZszEap3AlVfOwWqdwIwZM+nr64vo859Xivxt/8HDKz1BAEBpKaxY0cWPfvQk//EfT7FxYydbt3axcWMn27fXsXbtgwn8ikS2y6oZAZEeXnn/FereqePAHw+Ql5MX8g7YtxyxfGw5ttO2iMsSHTYH9no71morlvL0zn6W/guZY+bMq6mvbwfeByYDx6mvv4WrrprFW2+9Efbzra2tmPP1QBDgVVoKSvVSW9s7LEBYvLiO731vBXa7XZYLhOEkEBBJ9cr7r/C1X3xt4LHT5Yy4A+HZY86melJ1ROdx2Bw0VDbgrQerOlyV1sGAbOecGdrb29m//10GgwCAyWj9Cvv2XUx7e3vYZYKSkhJ6ehTNzQwJBpqbobcXLrhg6Ps973FSVvZ5LBYVdrlA+iGIaEkgIJLCmwj3bMOzQ543YQp5Bxzr2rm93g4aXB0ucgpzsNfb0zoQANnOORN88MEHwCgGgwCvyYCFo0ePUlVVFfIYZrOZJUvuZv36Olas6BrIEXj88QLy8nr59NPeYQFCd3cfzz/fR1nZYD6BUoq1a9cNObb0QxCxkEBAJJzvxbzPPXQd9e4r7ua7078b9A64vqket3bT2dvJ6LzREScJWqutoCCnMAcUWMottGxpyYhlAhGfRN4RX3TRRUA3cJyhwcBxwEFFRUVEx1mz5lGUUixeXEdenqa3V7F06TLcbjePP/40998/GCA89BD8zd9AWf+viO9ywcqVq4csEyR7jwCZfRgZJBDIcskoWfPfiGjZFcv4oO0D7pp2FzdddFPIz5ZZy+js7QSgs7eTcmtkY7SUW6g6XDUwE/De7PeSvkyQSTkKI0Wi74iLioqoqbmC+vpb0PoVvDkCSt1CTc2VEVcPmEwm1q5dx8qVq2lra6O4uJi8vDweeugBPv64lzvugLw80DqX3FxYtGhoAF1aCnl5mra2NiZOnDjwfKr6IcjsQ2aTQCCLJatkzT8R7p7p90S8Bn7CfoKCvAK6ersoyCvAZrdRTWR5ApZyy8BMQLKXCTItR2GkSMYd8Ztv7uWqq2axb9/FgAVwUFNzJW+8sSfqY5nN5oEL+erVK9mx42k2bepl3Dg4dgyeey6XP/zBRUtLoHwCRXFx8ZDjxdsPIZo7fNmhcOTIqvJBMVSySta8iXCbrt9E46LGqBLhqidVk6NyKMwvJEflxJRNb6323BUpi/I8rgl8l+SwOWjZ0oLD5gj5XCSv+eYooPsfR3hOEbtwd8RGtPbNzc3lrbfewG5v4cCB17HbW3jrrTfIzfXcV7W3t/Puu+8yY8YMZs6cGdExnU4nGzY8PZAzkJ8PU6bAAw84UErz+OMFNDd73uvJEShg6dJlAasHyi0WbpswIaYgoLKhgdpjx6hsaAj7PZIdCkcOmRHIYsksWYs1Ec6obHqtNejB/91/Yj9bG7dy65RbqSmrCXgHDwS9qw93x++foxAo+JBZA+OFuiM2eiq7qKiIkspKfmW3U52fz9m5ucyceXV/VcEooBurdTR9fX0DQUIwra2t5AcpKRw1Ko+vfvXbLF68eUg+wUMPPRLz2AOJ9g7f/3utgS0tLSFnEySnID1JIJDFklGyZsQvfrzZ9PZ6O0op3E43pjwTe/bu4YaTNwCwoWED++7Yx/n15w9bPgCCLimEq0rwzVGw1lixlA3/2o2qbPAPatJJKvMk/JtQGz2V7R9YXLDiAX77Tge+/QXa22+OqL9AqJLCvj4TP/zhk/zwh08O5BMkoo9ALHf43m6MkQRZklOQviQQyHJGlKwFSzhMl198/7vz18a8NuT1rY1beaL6ieF38P0DD3RXH8kdvzdHIdJxBVuyCGX/if3M2DwDGAxq0iUYSMWMR6ifOaOnsn0Di4Lubg693cDw/gK/jKi/QLCSQv8lAN/EQKNFk1/gH+BHEmRJTkH6yqpAQPYaMF6ohMN0+cX3vzs3YeK5D54beH1+5XwskwLfwQe7qw92xx/NHXAkswbhbG3cOuxxugQCqejlEOpnzuiNhXwDC5fNRrz9BYKVFAZaAkjUFHsk+y0ECrYiCbIkpyB9qZG4i1s406ZN0wcPHkz1MEaELYe3ULuzdqA0cNP1m7it8jZg+B+MxqqqhO7qFg3vdPr8yvlMnzQ9qs8Gu9jHewccyzS674wAQP2366P+ehJl2PejsSqmYCcS3gtjmcXCnPfeS9rPnPe8U5ViyoRyhs4IgKe/wMXY7S0RlxY6nU7a2troGjOGQw7HsIt9qmfatrS0UHvsGB0uFxalWH/eedw9ceLA9yJUkBXJe0TiKKUOaa2n+T+fVTMCwnihEg6TubVrtGrKamK6cw51sY/lDth78beUWXhvTvS9DmrKath3x76Yg5pEMmLGw5fN4WDbqVMAzBs/fuDi539h3DV1KiccDkN+5sLdefveQQfuL3BzVP0FwLNM4Bo/nmlBLvapnmmr9rmTd2jNyo8/Hvj3CDeOaHd4FMkhgYCIS9iEQ0cLtNajzdVgSZ/2ubEmsYW62Ee75u8bVGiXBgXuLnfU0+ixBjXJEC5PIlI2h4MpDQ10uFwArPz4Y45cfnnA9ekTDge3TZhgyDmjufMO1F/Aai3kjTcaIj6fN+gIdbFP9RR7ucXCusmTue+jj3BqjVJK1vsznAQCIm7BEg6T1bAomGB3cw6bg4YpDbj73JhyTZ4p6wgvVqEu9tHeAfsGFabRJrRLx5U4OJLV2+30ud0Dj/u0Hrj4JOrCGO2dt7e/QHt7O0ePHuW73/0uubm5YUsHYTDocGuNG3j5oouCfk1GzbQF+v2INPdg3vjxrDp+nDyQ9f4RQAIBEVasbYj9Wwt79wmItdwtmnGEups7te2Up9EP4MLFqW2nmHh3ZNnY4S720dwB+wcVl75+KQ6bw5Bp9JGm2mol12SC/hmBXKUGLj6JWoKKJcCwORzUd3dTXVkZUQDgVW+349aazv5g5xvvv8/eL30p6BJHuCn2cBf0QL8fQMQzIOm87CeiJ4GACCmeu/pA+QOxlrtFO46o7uZURF/OACOmu71LE1N3TcVxYvDi7+2CKAZ5L2q7p07l0JkzKDx3pL4Xn0SsPYdrThTobtr3Qnqx1YrFHrijpL9qqxW3z2OTUjEvcUSypBHo9wOIuqFQsCDD+73xnksaCKU3CQRESMHu6iMRKH/gif1PDHlPpOVu0Y4j1N3c+Hnj+Xjlx+g+jcpVjJ83ftjnfZP4HCccMTXEiai6AJi8bvLw7jcCSH2GfKCLXbAx+V9c2ydNijgQKLdY2HPppVz9P/+DSSlyfGY8ohVJEBzo98P79UQ9A+Jzoff93uj+/AGQBkLpTgKBEcyIWuPqSdVorTHnmNFaR52U5p8/cOuUW9nQsGHg8fzK+RGPI1B1QrBlhlB3c5ZyC5cfuTxoDwBvBr92adxdbkyjTSiTiqocMNLqAoCP7vuI46uOhzx+tu5kmOoM+XBjMivFtlOnuHvixGEX16KmJsBTDtja2kpJSUnIjoA1VisfXnFF3NPtkSxpBPv9iGa6P1BA5P+9UVrj0Dpt/u1EYBIIjFBG3kkpFEp5/ou370Ss5W6BZhfCLTOEmi72n94PlsEP4O6MPpM/kuoCZVFoh0Y7NeQR9PjZvCdBqjPkA6m2Wgd+D5xa88Dx4wPlc74X0m+ePk3TyeOUlo4jP1/T06NYsuRu1qx5FJMp8H5vRixxRLp+H+hcwWZAAt1QBArSfP+9vDMChUhCYbqTQGCEMupOqr6pHhQ4eh1RLw0EE0m5W6DEQP/ZhXi66vkff1gGf5+GfKAHTKNNUWfyR1JdcGrbKT5e+bFn+jTE8VPRoS/VfC8+6ZaUVm6x8Ni557Lio49w9AcE3t8v3wvpyZPHycv7hI0b3T4tg+tQSrF27bqkjDXeFadoWzaXBdiIKJ3+7URgEgiMUEbdSSVzh0KvSBIDbadtjCsYN+S5SJcZ/I/fcEMDo9tGA/0XboAcwA2qQHHuY+cy/sbxUWXyW8otPHnxk0xqn8STu58MWF0w8e6JjJ83Pmy5oRF7EmSSQBcfI/oCGMlbPpfL8Ltdl8vFr371Kz755CSbNw/uKFhaCitWdLF4cR0rV65OyMZBYOxsYCwtm/1nFWQ5IP1JIDBCGVXek4wdCv2FSwz0vZCPyh3F3178t9w17a6Qywy+a+z17T7Hzy3kX+/4V67+4Gq01pz72Lmg4PjK4578gEITecV5MZXz2S127BZ7yM/6LlEEywMwukNfugs3m5UOW9kG+v1qa2vj+RdeoO7ZZ+kuKCDPYqK01DXkc6WlkJvrpq2tzfANhLzfl7be3oDfv1i+b95lEHP/sqA34PE9VroFaSJ6EgiMYEaVVBmxQ2GkZs6cicPsQM0MPgvhHyjMPn922CDAd439y29/eWCWgz6oPFk5MO2eV5yHtdrK8QeOJ/UOPFwegFEd+jJBqNmsSLe7TUag4Pv79fbbbzN73jx6L7+c7lWrYPJk8v92Hs3NrmHbCtvbu/noo4+CBgKxjD9Qtr7v9y/aWQLfvRtUf9KfUgpN6is5hPEkEBBpx+K0hJyFiHa5wn+Nfex7YweOf5npMv60/k9os0ZrPXDHnaw7cO8sQG9bb9blAQQTajYrktmCZF+k6uvrmTV3Ll333gtXXjnwvOumm1n92Cs8vNI5kCOw+jEz7r+cznU338zenTuZPn1oABvr+P2/L+smT6Y4L2/g+7elpSXo9y1UCWCf202OUp7M//7zQHT9Bny/tlTP5IjAsioQkG2IM0eoWYholysCrbFPGDuB8rHlOGwOWlQLWvXXPPdnVxlxB251WJnUPgmHzRG+GgDPnVywWYh0+yMa7XiifX+w2axwuS/JLjdsa2tjzo030nXffXDFFYMvdHTgqqrmeG8vt9+1Y6BqwH3zLfR989v0HTjA7Hnz+P2RIxQXF8c9fv/vy41+DZeCfd/ClQAWmEy4MabfgMwipK+sCgS01juAHdOmTbsz1WMR8YlmuSLUGru9vv8Ox6GhcLCEL966fYfNwaKGRZi0iYYpDQH3M/CfqTj3sXM9SxN+Y/Sf9n3s3HOH7L4X7Vjj/dpimWYO1M42lsAmXO5LsssNn3/hBXovv3wwCOjrg+/eC40fAqNw0Y3rkgvoeeB+GDcO8vM977vySnovv5xNL77IAz/4QdzjD/d9CfZ6uBJABeyeOhWbX6vjaPOP0rEfhBiUVYGAyGyx7nkAwe/wA80WRLopUagL6qltp8h356NQuDoC72fgf+5glQm+f0QBVnz0EauOH+dwVRUTWoiqx4ARPQmi/aPu//5tp06x6vjxmO8OQ+W+JKMHvrdB0Lhx4zyJgatWDb743XtRRxSa9xnYivj9m+GHT6Cf/tGQ43TPnUvdunXcf9995OTkDBt/ucXC/v7vXTyzKMFetzkcnsTC/oY/wUoAyyyWIVsPR3Iuf+nYD0IMkkBAZIRE7WQYaLbg5NMnw25KFPUFNcB+BpFWA3j/iJqVwtnfqS0XzwX2K/VElVvgPwtxatupgQTJSAOCaP+o+79fEdsac6QStee92+1mzZpVbNjwNPn5mu5uN30Fo+GLX/S8oaMDGj/0CQIAJqP1L+HwxZ7XCwsHD1hRgaOoiD179jB79uwh44ehGwDtmjqVEw6HYUtDQ2ZplGLd5MlDlhOM/h4mcsdEET8JBERa8v+Fj2fPg3DC5gMEuIiHa/Izft54jnz3CCZtwlxgDrifQUTnZvCP6LZTp3jg+PGBIdVYrViriarHwJBZCBjS0CjS2QH/P+oa2NLSEvCP88yZMwHPBjztkyZR1NTE/wd0L1pEDtAN1NXW8nyInvwOn89G2rvfyM97NTV9PKxB0Oq1vfzh5Z/S9/ffgRMngFEMBgFekwELnDwJF1445JWO885jyZIlwyoIWqdMoWvuXFxmMyank788cABT/86E0555Jq6vw//4OU4nzz3+OL9sbIzrmIE4rFaWbdo08LMRz8Vb8gwSRwIBkXYcVuuwX/jqSdWgwZJrAU1CGxtFsilRuCY/lnILz1Q9E7ShULTKLRbunjiReePHD72rKmfIrAIaWra0BL3D952F6D3Vy/GVx2OqVPD+UY/0j7PFbh9y8Zr2zDMRXZwdVisHFy0a8rlwF0HfCz8Q9ecDcbvdNDd/wk9+4h7SIOjhh1zcftcrcNu3oKwMT2hznKHBwHHAAQHKBXVhIS6Xa9jz3rHnOJ1okwnldg9ctKPZzCgQh9VKT0EBuv/4vuczkvffrvbYMUMu3JJnkDgSCAjDBNsAKFrtkyYNT2Ayg8ZT4qeVjnvPg1CCbUrk/55w0/qRNBSKVqC7Ku+sQqTLFb7vj7dfQrg/zm+++WbUx/S1paWF2mPHBo6/bNOmkA1s/AOTRydP5sjx4xF/3vc4vjNSTU1NVFVdSGlp15D3lZbiqQiw26G4GKZciDpys2c5wJsjoG6GKRehfZcF+pmdTpYvX86yZcuCjqHcYmH2e+95vqaCAnY/+WRcU+ve708BDC4JXHttTMcLxf/fLt4Lt+QZJI4EAsIQ4TYAikZRU9OwX/j9v/svlFI4XU7ycvIMXRoIJJIp+3Rr8uO7XKEKTezadYIv314WcuOlePslJPqPc7TH9w9MwJhSt8+XlNDTo2huZliDoJ4eBd7j/vMTcM99npwALIDDEwT86B8Dnqvvt7+l4jvfCfiab9AXaH09lvVy/+9PcV5ewvYAMPpnIxmJoNlKAgFhiHAbAEUzW2Cx24f9wusU7HmQDEYmPw3salhootPt5nvj/8SphpaQU7LxBjOJ/uMc7fED1dMPW04JI9Asx20TJrBkyd2sX1/HihVdQxsEzfK5m87N9VQHdHR4cgImTgw4EwDAhx+ilOLTSy/F5nBEnfEfS0mmURfnSH5uyy0Wdk2dytaWFm6bMMGQn41EJYJmOwkEhCFunXIrGxo2DDz23QAoltmCYRuXpGDPg0QzOvnJe4e/a9cJvjf+Txwf76aQ+Kdkw/UdSPQf50iOH263QiNK3daseRSlFIsX15Gbp7F39KBUH+bmXZj2/BrXTTfj+tY/gMnkqQ7wSwz0p/bswbVhA3f9/vdR//vHWpJpROAW6c+tzeFgTv+Sxs9bQgekIrUCb4otRJRqymrYd8c+llQtof7b9UN6/weaLYhF+dhybqu8bUQEATD0j7l3u9ZY2RwOtrS00DIBvnx7GacmKEOmZL15B8dqj9FQ2YDD5hhyPpvDEfOxvcdv2dIycNxYeC9MtceOUdnQAHgu5vvt9qjG5/2awHNx23TBBTRWVQ1cLE0mE2vXrqO5+VPm33YHXzw3j80vuNj57z387DkHkw+9Qu7LP43sZO+8A93dKKVi+vcPVZIZ7ljlFktcd+iR/twa+fMtEktmBIRhaspqAt7ph5otyGZGTtP636EZNV0fqEyyZQKGzGQY0dwIjGlYFO3Wxy+99DM2buweWkGw0jlYQeDtIBjIO+9Q8MQTnHPppRxVsQVsgUo4Hzh+PCmJdJH+3EpyX+aQQEAknHe2YGvjVuZXzg+5U2C6CDUdHm+LXq9yi4Xflkzl8BstTL1q+B1apOcJtqZtxDRsoDLJ/zKojCtcL4ZIGdGwKJrStNbWVvLz9ZCkQeivIFC99Pz2t0M2Hxpw9Cijduwg78ABdu/cyQ9+8APGPPMMyzZtiilg818ySVYiXaTLC5LclzkkEBCGCdUCONhsQToKdaca7LVYSicdNgfNVe8xXsMfVQtnR3CeQBJ55xWosqDaEX0mfiDhejFEyoi742i+hyUhKghwmRi/cSN/3rQJd2UlFBWR391N/ocfYmlvZ9nChdRu3jyw0ZClP2iLhX/CXjIT6SI9lyT3ZQYJBIQhEtUCOBVC3akGeu2QOhQyGTLYnX205wkWCCT6zsu/ssCo8xlRvug7pnjujqP5msxmc8AKgvXrC7jnnuWsXv0wf/EXf0HXkSPcfvvtjBkzhorvfIdZs2YN7CkQL+myJ4wkgYAwRCJbACdbqDvVQK/5Jz/+6+F/pf1IOydPnmSscyz7K/ZjMpnIzc0dcmcf7XlCSfadl1HnS1QvhljGF81nfCsI8vI0vb2KpUuX8dBDj2AymTjrrLM466yzWOW7IZGBMrXLnuwVkJ4kEBCGqB5Bdf6h7lQDvXYrQ5Mhf7HiF/zmxG+4pOMSLtWX4sJFDjl00MFL977ETRtvori4OOrziPThrSBYuXI1bW1tFBcXYzabk3Z+o5eDknGBllmM9CWBgIibNzdg14UrUbIAACAASURBVN/t4oT9xIio8w91p+r/Wk1ZDc9+7lk2vb6JSUcmcd0frqOCimGfyyefN7a/wapfr2Lb7m1Mnz49qvPEy6gkRzHIbDYP2zAoGYxcDkrWBTpTZzGygQQCIi6BcgMyPQiI1r7n9lGxrIJ/4p9QgbYq7JdDDgucC7jUeSnXX309O/fuZPr05FRQOGwOGqY04O5zY8o1UdUYW6lepnM6nbS2tlJSUhL3HXy4u2iH1Rp0V0ajzmnEcX0v0KNNJp48cYLvlwVvTR0rKSdMX9JQSMTFNzdAo6lvqjfkuLbTNrYc3oLttM2Q4yVKW1sbO+7eARAyCPB1JVdyb9e9zJs9j7a2tqDvM6LZjtepbadwdbjQDo2rw8WpbafiPmYmcbvdrF69ktLScVRVXcjnS8fxte8t43hXV/gPM7yBks3hYEpDA9/+8EOmNDQMa1zku/NeZYDXo+F0OmlqauKY3R7ynLHyXqBHmzytqX/6pz/FPeZAvLMY/o2aROpJICDikojcAIfZQeWzldTurKXy2cq0DgZeeP4F/qz+HHEQ4HUlV3J57+W8uOnFgK8H6+hnmOiGm/HWrFnF9u11bNzYydatXTyzsZP/fX0TlyxeEPaC59+50OZwsO3UKTpcLhxa0+Fyse3U0MCqfdIkIL6uev7By2XnfIHunzyHw+UKeM5YefcEqCkqwqIUXW53wjoBxtvVUCRGVgUCSqm5SqlNdml1aRjvHgCbrt9E46JGQ5YF2q3tCZllMJrL5eLZume5rOeymD4/t3suz9Y9G3A/et/yQXT/4ziMnzce02gTyqwwjTYxft74uI6XSZxOJxs2PD1Q6gfeToAOXL/8d1755BMgeNvkSFrl+sdVRU1NQPBpcJvDQeuUKThCTI/7By+bnuka0sbYqFjOuyfA/vZ2HFpTYDLJ1H2WyapAQGu9Q2tda5UfcEMZvQdAkb0o6lmGQNPoiV5eeP3117E6rQETAyNRQQXlXeXs2bNn2GtGNdvxspRbuPzI5Vy4+UIuf//yrKpCCNkJMF/T8dlnAe/6vfzXtr1r5wUmE2alGG0yMW/80MDKYrcz7ZlnAk6De891bO5cDi5aFHBGInjw4sT0y1co6Osbds5YeQOdTrebUSYTM4qK2D11qty1ZxFJFhRpx+K0RLXTYKBEuBZrC5XPVA48d3hR4AZHM2fOjHmcJ0+e5JKOS2L+PMCqzlU8uOBBHp/8+LDXrBdbmdQ+iaaiJuzfGn4X+uabb0Z1rkTV7Ke7UJ0Ae3oUt11wQciMdt8M/XKLhdn9O+op4B/PO48bx48PeNEM1jXQey6X2UyO0xkwez5U8DLGrPjVOecYdqH2zxHY197O7Pfek/K+LJJVMwIivew/sZ+lry1l/4n9w16LZpYhUCLcm//9Jn0dfXTqTvo6+njzv980fPwul4sxekxcx8gnn6lnpgZ8zW6x01jSiN0iS1nxGOwEWOBpA4wnCFj3+CgWLbmbL1qtYTPavWvbNodjIGBQSlGclxf1Bdl7rhynEwKcC4YGL76am8HdZ+JL/TkIRvAGOnd8/vMUmEwJzRFIBaN2yhzJZEZApMT+E/tDtuWNi4JLmi5BoRjlHIVCMaVpSsC3RntX7eupp55i/4r90BPzIQCYedVMXnwlcNJgKo2kvgOhOgFC5HX5RpTAec815/vfp6ipibJrrx32nmBtjB9/vIClS5cZ3ryo3GLh+2Vl/LylJeavLR27BkoTo8hIICBSwr8t79bGrTEHAuPnjefjlR+j+zQqVzF+3njG6/H87Ac/o/ELjVT+sZJL3g4/hR/txkEVFRW8aH4xrkDAiTMtE/eM2iI4XUTSCTCSunyjGvmUWyyUNDaGfI83eFm0uI6+nD56ehS5t9zM7SseiOmckYwp1q8tXS+40sQoMhIIiJS4dcrQtrzzK+fHfCxvIpx/O9659XP5q/q/iqhFbywzFNdccw215lqOnjkaU8LgJ3zCk2c9ycG/Oxj1ZxMtmk2P0ulOMNxYjOgEmKx9HbzBy3n/sICFDQ30jBlD/qhRvHPmDJMLChJyzli/tnS94EoTo8hIICBSoqashn137GNr41bmV85n+qT4OuwFSoSLJjkulhmKnJwcFi5byI7HdlDRHX0gsGXUFv7PPf/HsB3pjBRp1UI63Qmm01iM9NclJeSUlFAIaXsxS9cLbqJ35hwpJBAQKVNTVpM2mxPFOkNx54I7eeqJp3in+x2u5MqIz/dbfsuBvANsrt0c9ViTIdJNj9LpTjCdxmKkdL6Y+c7ApOsYk70zZyaSQEAIYp+hKC4uZtvubVx/9fXc23VvRMHAb/kt6wrWsXP3ToqLi4O+L9qcBaNFMqOSTneC6TQWo6XjxSzQDEygckmR/iQQEKJfrDMU06dPZ+fencybPY/Ley9nbvfcgDkDRznKjlE7OJB3gJ27Q284lNCqCgOl091qOo0lGVKdmzFSZ2CykQQCQkQpUFnd9OnTOfL7I7y46UXW1a2jyFHEeR3nUagLcZqdfJj/Ie2WdhYuW8jm2s0hZwLA2KqKRPO9W031xSkd75wTIR3yIUbyDEy2kUBAjAi20zbqm+qpnlQdsIOgUUKV1RUXF/ODB37Affffx549e1iyZAkul4vly5fznYrvMGvWrIgTA42sqkgWIy9OqQ4o0l063I1n2wzMSCaBgMh4ttM2Kp+tRKNRKA4vDNxO2AiRlNXl5OQwe/bsgTK1ZcuWRX0eo6sqksGoi1M8AUW2BBDx3I0b+T3KlhmYkU4CAZHx6pvqB3YrLMwvpL6pPmGBgNGbAYWSTlUVkTBqqjjWgCJUADHSAoRY78bTYUlBpB8JBETGq55UHfVuhbGKtKwuGxk1VRxrQBEsgBipF79Y7sbTYUlBpB8JBETGKx9bHtVuhfHK1l38ImHEVHGsAUWwAEIufoMkwU8EIoGASAsul4vXX3+dkydP4nK5eOqpp6ioqOCaa66JKMGufGx5QpMERXLFElAECyDk4jdIEvxEIBIIiJRqa2vj+U3PU7exDqfFScf4DrRZs+IXKzA3mzE7zSxbtIwFtQvCltwJESiASObFL96ANhkkwU/4k0BApMzbb7/N7Lmz6T23l+7ru+Hswdd6+v/vzCdneGzbYzzxz0+w+f9uxlnsTHiJYKKE29Z3JG37m24SffFra2vj+edfpK7uOZzOCXR0zELrz7FixXHM5n/FbF7IsmULWLDgOxLQirQjgYBIifr6emZdN4uuv+mCC0K88WzoPrub7o+7uWXvLYwqGEVuTm5CSwTj4Zud7ivctr4jbdvfkSZU1cHbb7/N7Nk30dt7Hd3drwDTBl7r6fH8d+bMQR577BmeeKKS3btfDdlVUohkk0BAJF1bWxtzbphD1/Vd8MUIP3Qu4IJuVzejTaMTWiIYK//s9IutVix2OxC+/0A02/6K5LI5HFzyxhu4bDZyyss5ctVVA8FAfX09s2bNo6vr58B1IY4yje7un9Ld/RpXX30De/duT8rYhYiEBAIi6Z7f9Dy95/ZGHgR45QB90EdfyBLBVE2x+2ent0+aNBAI+PcfsJRbaNnSMjDGZPYnEJHr6+vj2r/6Cp0N/w2MArq5tuovaKz/f/z5z39mzpyb6ep6CZgT4RGvo6vr58yefROXXHIu+fn5iRu8EBGSQEDEJNaWvi6Xi7qNdXTP7Y7txO0wetdozl51dsCXjZpijyWY8M9OL2pqGnjNt/+ApdzCe7PfGzZG6U+QfmbOvJpjBx3A+8Bk4DjHDt7CVVfN4tprr6G39zoiDwK8rqO39zqam3/D2WeX8u6773LRRRdRVFRk+PiFiIQEAiJq8bT0ff3113FanPCFGE9+FvT29bJnzx5mz5497GUjpthjDSb8s9O/1T8b4O/MwTMBx+j9z2FzDJktiHbsknBojPb2dvbvf5fBIABgMlq/wr59F/P++7+nu/s/Yjp2d3ctJ05s4Q9/+CNXXjkH6Kam5grefHMvubmx/Vkead0TRfJIICAiNnPmTABaS1rpqujClesipy+HObVzKGktiegYJ0+epGN8R1zj6BjXwZIlSwZ6+fuyOqws6l7kWUbohtq6WuzPB74gv/nmmwGfjyeYCJad7htcaK1RSgVcBohnRiOShEQJEiL3wQcf4FkOmOz3ymTAQnf3GOCyGI9+P1pfCPwS70xDff0tTKn5a379m/+M+kI+UrsniuSQQEBErcjumcLM6fPURZsdZlpLWimyF2Fxhv7j43K50GYd1/m1ReNyuQK+ZrfYeWbaM0xqn0RTURN2S+AgIJRErNf7BxeT100mrzhv2DKAvd6OdmvcnW5Mo0ycePIEZd8vi+jCHSqAkaqEoSK5e77ooouAbuA4Q4OB44CD7u5YM//bgXfRevhMw9EDF3PJG28MSUiMhHRPFPGQQEBEzPcO2psjUD62nGtfvpY+3UeuyqVxUWPIZYKnnnqKFb9YQQ89MY/D7DazfPnymHb1i0Qi1uv9g4vxN44PeFxLmQV3pxsAd7eb5hebafl5S0QX7lABjFQlDIr07rmoqIiamiuor78FrV/Be+eu1M1YLHl0d0+IcQShZxpcTU1RX8ile6KIhynVAxCZqXxsObdV3sbBPx6ko7cDR5+Djt4Oth3dFvJzFRUVmJvNcZ07vzmfioqKuI4RjqXcwoTbJhiWtOcNLi7YdAFVjVVBj+s44cBUMPhrqR0adP+FPIJzTN01lQm3T2Dq7qlDziFVCYN87551/+Ng3nxzLzU1VuBi4HPAxdTUjOXhh1eTn98Z4wh8Zxp8eWYaciZNivpC7s1P2XTBBTRWVUnrYBEVmREQhlKokK9fc801mB1mznxyZkgnwYh9AhanhVmzZsU2wBSKZLMia7UVlaMwjTZ5lgcKTBFfuB02B+/N8VQj+M8iSFXCoGjunnNzc3nrrTdob2/n6NGjVFRUUFRUxK5duzCb/y89MU1sFQFXoNTNaD2YI6DULVxQ9WVev+qqmC7k0jpYxEpmBERc5lXMY3TeaMw5ZkbnjWbehfNCvj8nJ4dli5dhPhrbrMCo/xnFssXL0qZvu9G8F+yKFyr4i/1/QcWLFSFnEHz5Tv8HmkUwepYjU8Vy91xUVERVVdVAid8111yD2dwCHIxxFD9EqaMMnWmw0rj/N4bdzTudTpqamnA6nYYcT4xcIyIQUEqtV0q9pZR6WSmVl+rxZJPyseUcWXSEzfM28/o3Xmf/if3YTttCfmZB7QJMPSYInO8X3DHI+ziP2jtrYx9wBvBesK3V1qgu3DL9H7lyi4XbJkyI+aKbk5PDsmV3MWrUMzF9ftSoFygrK6Wm5jIOHHgdu72Ft956I+bSQV9ut5vVq1dSWjqOqqoLKS0dx+rVK3G73XEfO9vYHA62tLRgczhSPRQgcePJ+KUBpdSlwNla679USj0AfA3YkuJhZRVvcqC3t4DWmse++hjzKuYFTBwsLi7mX9b9C7fsvcXzRCQ398eg4FcF7N61O2M2bQlWnpgoyZj+lxLEQQsWfIcnnqiku/s1QrcX9vcaeXmvUVp6Lrm5uVRVVRk6rjVrVrF9ex0bN3ZRWgrNzbB+fR1KKdauXWfouUaydCvJTOR4RsKMQDXwev//vxsI3ntWJEx9Uz0aTUdPB529nazYu4LKZyuDzg7c/JWbeeXqVxi1ZxTm/zTDJ0EO/AmM+tUoin5dxN5de2WzljASOf3vLUE8VnuMhsoGHLb0uEtKleLiYnbvfpWCgr8HXovwU69RUPD37N79akLaCzudTjZseJoVKzxBAEBpKaxY0cWPf1wnywRRiCapNNPHkzaBgFJqiVLqoFLKqZT6md9rZymlXlVKdSqlbEqp+T4vfw5PYS6AHTgrSUMWPqonVaNQmHM8a/+OPgcaTX1TfdDP3PyVm7Ftt/Hg7Acp/lUxY34+BrVTwV4wv25mzM/HUPyrYh648QF+/8HvJQhIsXA5CNlo+vTp7N27naKibzNq1LcJnjNwkFGjvk1R0bfZu3d7wn6WW1tbyc/XA0GAV2kp5OVp2traEnLekSjdSjITOZ50Whr4I/AocC2eIltfG4EeYALwJeBXSqn/1VofAU7jScMFsAKfJWe4wlf52HIOLzzMtqPbeOC/HgA8FQShNgcCz13VAysf4P4V97Nnzx6WLFmCy+XiW3d/C2exk9o5tZw77txkfAkiDMlBCGz69On8/veH2bTpJ9TVfQ2Ho4SOji+j9ecwmzvJz38Hi6WVZcvuorZ2fdRLW06nk9bWVkpKSjCbhyfZ+jZH+nxJCT09iuZmhgQDzc3Q26syZlktHfi3DE91SWYix6O0jqzLm1LKAkwHzsFzoW4Dfqu1/siw0XjO8ygwUWt9e//j0cCfgSla62P9z70MfKK1vl8p9SXgHq31t5RSK4HjWuuQOQLTpk3TBw/Gmu0rwvE2G6opq6HMWhbVZ2fOnInD7OD9me/HtJeBSKyBHIEsL0EMxuVyDQloly9fTkVFBbNmzRpW6eJt2R0sl8TtdrNmzSo2bHia/HxNT49iyZK7WbPmUUwmz2RuoHXjnzz2MNu31w0sD3hyBAqYN2+55AhkOaXUIa31NP/nw84IKKVqgGXAXCAPz/R7N54peLNS6mNgE/Cc1vqMoaP2uADo8wYB/f4X+GsArfX/KKValFJvASeAJ4N8HbVALUBZWXQXJxGd8rHlcV24263tuLWbzt5ORueNHuhgKKJndHJfJL0QsllOTg6zZ88e2Acjnu6XkST9BWotvGbNoyilWLy4jrw8TW+vYunSZTz00CNGfIliBAqZI6CU2g78X8AGXAOM0VqP01pP1FoX4NlR/lHgq8AxpVQiurwUMpgD4GUHxngfaK3v1Vr/pdb677TWAVt8aK03aa2naa2nyfRY8tlO29hyeEvY0kLw7F3Q2evp2tbZ20m5VYKAWEhyX3pyuVzs2rWLkydPYrPZeOqpp9i1a9eQ/TMiTfoLtG5sMplYu3Ydzc2fcujQUZqbP2Xt2nUDswhC+As3I7Ab+FqIi+vHwMfAz5VSlxD75rKhdDCYA+BVBCRi9kEkQLTbFjstTgryCujq7aIgrwCb3UY11UkcsTG8SyTVk6ojmtHw3r1byiw4TjjivouX/QXSS1tbGy+88DzPPluH1erkkks6GDNGs3//Cl580cyCBWbuumsZd965AIfDETbpb+LEiSHXjc1mc8AdOoXwFzIQ0FpH3C2jP3HvSNwjGu4YkKuU+qLW+nf9z12aoHOJBPAtLSzMLww71V9kLyJH5VCYXxg24XD/if1sbdzKrVNuDZuYmEzRBj/eu/eBnQcLTKgcFdcugZLcN1y4xLtEefvtt5k3bzaXX97LqlXdDN0qowfo4ejRM+zY8RhPPfUEv/jF9oiT/qS1sIhX2swVKaVy+xMSc4AcpZRFKZWrte7Es2n3w0qp0f05C/OAl1M5XhE5b2lhJBd28OwlcHjhYTZdv4nGRY1BEw73n9jPjM0z2NCwgRmbZ7D/xP5EDD8mvsFPuDJKGLx7H9h5sMsddYmef9exSDc6ygap7LZXX1/P9ddfzT33tPP97/sHAYMqKuD73+/mnnvauemmOUyefA4PPeS5+MNg0t/SpcuSGsSIkS/kjIBSyo1nB/OwtNbxNn9fBTzk8/gbwFpgDbAI+CnQCnwKLOyfgYiKUmouMPf888+Pc6giFP8pcW9pYTSVBJEkHG5t3DrscbrMCkQb/Hjv3mPZbAiCdx2T5D6PVHXba2tr48Yb53DffV1ccUVkn7nySrjssm7+8IcjXHop3HUX5OVBZydceeWXJOlPGC5k+aBS6msMBgITgIeBV4G3+5+bDtwIPBTNMkKqSflg4kQ7Je4vXEmVL++MgFf9t+uZPil9mg5FW0Y5kCNQbsFhc0RVorelpYXaY8cGssc3XXABt02YEO+XMCI4nU5KS8excWPnsGn2xYtH09z8qeF32N6f42uuuZr6+sf4/ve7I/5sTw/87d/Cc895lgV6esBuh+5uWL48MeMV2SGm8kGt9b/7HGA78AOt9Qs+b/mpUuoAnmAgYwIBkTjR5gPEo6ashn137GNr41bmV85PqyAAoi+j9L17t1ZHt56fbl3Q0kkk3fYSkVSntebZZ+tYtSryIADg9GnIzx/MDcjPB29KQCLHK7JXNJ0FvwLcE+D5N4CnjBmOyHTRTonHq6asJm2WA1Ipmq5j2bZxUEkSu+15u/w5rFY6P/4Yq9U5JCegp8dzoR871nOBD2TsWM/7pDugSJZoAoFTeHb2e9zv+a/h6TIoREz5AMIY4bLHHTYHp7ad4vgDxz1PKOKqSsgUZrOZJUvuZv364d32okm88073B+OwWjm4aBEArgULMC9cyLVf6gDA7YaXXoJXX/UEAD09cNNN8K1vgX95f36+57XHHoOVKxkY79q1Jj73uXFce+21IceR7F0vReaLJhBYDWxWSl3FYI7AlcDVwD8YPTCRueLtLCiM5y1PdPe40U5P2k829RZIRre99kmTAHCZzdDVheuiixgz5gTgCQIOHRpc929u9lzolYK///vhx/rWtzyvfec7kJOj6OtTlJZOZOLEc2IaW6rKJkVmiDgQ0Fq/pJQ6CtwN3ND/9AdAjdb63UQMzmhSNSCylbc80RsEKIvKqt4C3m57K1eupq2tjeLi4qgviOHutH0rN7pzcvjCZ5/hHJNPT08Pr746GASA539XrvRUBNx22/BlApPJEyCcPp3Pl760kvvvvz+mC3gk+xUIEcleA1O11u8B9F/w/y7ho0oQrfUOYMe0adPuTPVYhEgm3+ZCWmvO/eG5jJ83Put6CySy255vnkZdbS2d3d188IGZ06d7hiT/eZWWegIAu30wGdDf735nZsGCK2K+i09V2aTILJGEhP9PKfWxUuqflVIzlVISRoqoRbPXgDCeb3Ohy9+/nIlLJ2ZdEJAM5RYLt02YgMVu56yzzsJuN9PaOpj856u52fN8sAKPDz+E9nYLs2YF38LF6XTS1NQ0sPeA/2uR7FcgRCQX9WJgIZCPp5tfq1Lq50qpm5VSBQkdnRgRvL0FanfWUvlsZUYEAw6bg5YtLSNqox5LuYUJt02QACBJlFIsXLiM3btHDST/+XYJXLcO5s0LXj2wc+coFi5cNmz7YoisU2IkZZNCQARLA1rrXuDX/f8tVkpV4ckRWAv8i1LqP4FtwHatdWsiBysyUzJ7CxjBm1jnbdOXDZn1IjHuvHMBTz31BMuXd6OUJyfAZIKuLrBY4MQJz2P/6oF33oEDB/LYvLk24HEjmfJPZtmkyGxRT/NrrRu01g9qrSuBSuC/gG8CTUqpxUYPUGS+cL0F0m3ZwHfXvmj7/YuRL9R0vL/i4mK2bdvNP/1TARUVcMMNMGECvPACbNsGzz/vqSZ42WfnlHfegSeeKGDbtt0BL9aRTvkPlk0WyH4FIqRoygeH0Vp/BPwz8M9KqXHAWYaMSowooXoL+Lckvth8MRZnau++jdq1L9TOiNnW1CfVvOVz3UVFHHI4qLZao96xL9YM/OnTp7Nz515uuOFaOjvP8JOfBK4euOwy2L17FAcO5LFz526mTw/cKTOaTonJKJsUmS/iQEAptQ5o0lo/5/f8XcAXtNar8WwIlLZGWvmgt4tZLH/Uki1YbwH/ZYN2azuW1qFfi/8mRonmTayz19sD9vuP5CLuuw/ChoYN7Ltj30AwIEsPyeN78c7L15zudpNz8y3k3H4njVdcEdXvTawZ+O3t7ZhMJl599TXmzfsKpaW9Q14vLQWt4bHHzmLp0nvYvLk25LR9NFP+RpRNipEvmhmBbwJ/G+D53wI/wNNwKK2NpPLBYLvNZRr/ZYMie9GQ1+PdxChWwXbti/QiHmpnRN+lh2xq6pMKgS7eqx/7d/6oFPUXXhjx74x3Ot57HBicjl+8uI6VK1cPu8C63W5mzJjJ/v3vAqOAbvLyTDQ1QX/vIcAzJqUs/P73TRQUhM+/jqVTYiLLJkXmiyZHoITArYRP4dmZUCRRvd2OBjpcLnT/40zkXTbYdP0mGhc1DiwLePMGth3dNjBjoNHUN9VHfOxEZP5Hmj9w0/ibPMFC/3+3FN8y8JpRSw8itGBr6Q+vdNL3yr8zLYrAOZYM/Pfee5/6+nbgfeAz4H36+i5i0SLzsDX75cvviSgI8Fqz5lHmzVvO4sWj+frXC1i8eDTz5i2XKX8Rk2hmBE4Afwl87Pf8XwEnDRuRiEiqd5tLxHS9d0tsh9kxMAugtY5pE6N4p9+Dre9HehG/5KNL2LhlI3vO28M1v7+GiyougirPa+GWHoQxQl28rRYTo86cCV7E7yfaDPy+vj7s9k7gFWBy/7OT0fqXdHRczMKFo9DaSW8v3Htv9BdwmfIXRoomEHgeT1JgPp5KAYCvAj8E1hs9MBFaNLvNGc3I6fpAyYLt1vYheQPrvrKO4oLiqDYximf6PdT6fqQXcWu1lcrmSir/WBkwYAi29CCME+ri3Rdl+Vy00/GdnZ14lgMm+x1pMmBh584d3HvvveTl5cXV4U+m/IURotlr4J+UUuOBp/E0FwLoAeq01v+YiMGJ0MLtNpcoRvYFCJQsWGQvGjILcOOFN0a9i2E80++h1vchsou4b8Bw5Pwj3Nt4L7cyvHpAJE40F+9INuXxZuAvWvQUOTluXC4Td98d+G5+9OjRQDdwnKHBwHHAwdSpU+UOXqSNqMoHtdY/UEo9Clzc/9QHWusO44cl0lm4vgDRHgsNllwLaCiyF2FxWuLeyjie6fdbp9zKhoYNA4/nV86P+vzeMRxSh/jq5q8Cw2cXROKFK5+LtiRQa41SipwchdutBpazfDmdTvr6+rBaC2hvvwWtvcsDx1HqFmpqrqSoqGjY54RIlaj7CGitO4GGBIxFZIhQfQFi4c0F0Grwj6oRWxnHOv1eU1bDvjv2sbVxK/Mr5zN9UuB67kiEm10QiRVuLT2aksBw7/UNKtzubhwON5MmWTlxIc819wAAIABJREFU4mLAAjioqbmSN97Yk9xvghBhqEAR7cCLSr0IPKK1DtnyTSmlgPmASWv9cqj3poNp06bpgwcPpnoYAthyeAu1O2sHlgYm/fckSlpLwm75mil88w0A6r9dH1dgIYzjdDopLR3Hxo2dw3IIFi8eTXPzpwNBQyTvXbduLdu3D1+GuPbau/ja126loqJiyEzAzJkzgfDbGwthFKXUIa31NP/nw80INAHvKaXeBXYAB4E/Ag7gc3iWCGYAXwf+ACwwcMyGG2kNhUaCcH0EkiGRXf6MnF0QxoqmQ1+49548eTJEn4Hnefjhx4blBEgAINJFyD4CWuu1wPnAm0AtsA9P+eAfgSPAT4Ey4A6tdY3WujGho42T1nqH1rrWmuRSu2y2/8R+lr62lP0n9gd8PVgfgWTxlhkeqz1GQ2VDRD0Hou1PUFNWw4+v+7EEAWnGt6rAV6CSwHDv1VrLTn8iY4VtKKS1btNaP9a/ydB44MtADVABfE5r/TWt9esJHqfIQN5p8Q0NG5ixeUbIYOC2ytvizjWIRbQbDMUSOIj0FM2mPGazmcWLl/LII3lD3vvII3ksWXI3kyZNijioECLdRFs18GfgzwkaixhhMiFRLtoyQ2kPPLJEuymP3a5ZsADMZnA6YcwYT45VLG1/hUgXIZMFRypJFkyOWBLlUpFANZAjEEGZ4bCOhY1V0hkwTUTSCyDUZ0N16PNNFhw3Dux2T1PCTz8dTBb0NAd6kB//eHhQEWp3QiGSJViyoAQCIqG8rXojTZTLhEzqaAIHkXixbg8cjaamJqqqLmTr1q5hr3396wUcOnR0ILEwXFAhRKrEWjUgRFxqymqiWg4wIgBI9LbF0h44vcS6PXA0otlrQNr+ikwTMlxWSv2VUkqCBZExvHsX1O6spfLZSmynQ7bAEBku2A6DK1Z08eMf1+F0Og05TzSJhUJkmnAX+TeAUqBVKfUxUKW1/jTxwxIiNkbugyDSXzS9AOIVbWKhEJki3ALanxncMeOcCN6f1pRSc5VSm+z20CViInMZuQ8CRN8zQCRXNL0A4uVtV9zc/CmHDh2luflT1q5dJ4mAIuOFmxF4BfiNUqoZT570QaWUK9AbtdbnGj04o2mtdwA7pk2bdmeqxyISw8h9EIZVCByuktyANJOKsj3JARAjTbhA4C5gO/BF4EfAZuBMogclRDyM2LAIpGdAppApeyHiE3H5oFJqM3C31jrjAwEpHxzZjKoakJ4BmUXK9oQILe7yQa31HcYOSQjjeasGNBqF4vDCwzEHA5ZyC1WHq6RnQIaQKXshYiNZLmJE8a0a0Gjqm+rjOp6l3MKE2yZIEJABnE4nTU1NhpUMpouR+nWJ9CGBgBhRjK4aEOnP7XazcuUaxo07mwsvnM64cWezcuUa3G53qocWF7fbzerVKyktHUdV1YWUlo5j9eqVGf91ifQjzYLEiGJk1YDIDKtWPUxd3V66uhrwVDsfp67umyilWLfuoVQPL2bJ6JgoBMheAyINJLolsBi5nE4n48adTWenNwjwOs7o0VV8+uknGZk46LvJkX9LY+8mR5n4dYnUkr0GRFoyMrlPZJ/W1la0tjA0CACYjNZmQzsLJlMyOyYKITkCIqWMTu5LNelEmFwlJSUo5QCO+71yHKWchnYWTKZkdkwUQgIBkVIjKbnP23fgWO0xGiobJBhIArPZzN13L6Gg4JsMBgPHKSj4JsuWLc3Y6XPZ5EgkU1YtDSil5gJzzz///FQPRfQbScl90okwNR59dDVKKerqqtDajFJOli1byiOPPJjqocVFOiaKZJFkQZEUyUwIdNgcniZA1dakXoilE2FqjdTOgiP16xLJJ8mCImVsp21c8swl9Ln7yDXlcmTRkYQFA6ncKEg6EabWSO0sOFK/LpE+JEdAJNy2o9vo7O3E6XLS2dvJtqPbEnYu3+l5dP/jJJJOhCIe7e3tvPvuu7S3t6d6KCKLSCAgkk6hEnZsa7UVFOQU5oACa401YecSwih9fX3MmDETq3UCV145B6t1AjNmzKSvry/VQxNZQAIBkXDzKuZRmFeIJddCYX4h8y6cl7BzeafnL9h0gazRi4wxc+bV1Ne3A+8DnwHvU1/fzlVXzUrxyEQ2kGRBkRTeZMFMrwwQwul00traSklJiSHJe+3t7VitE/AEAUO7I8LF2O0tFBUVxX0eIYIlC8qMgEiK8rHl3FZ5mwQBImMlahOgDz74ABhFoO6IYOHo0aNxHV+IcKRqQIw4qSofFCNbojYBuuiii4BuPDMA/jMCDioqKuIbuBBhyNKAGFFSWT4oRq5EbwI0Y8ZM6uvb0foVvDsoKnULNTVW3nrrjbjHLwTI0oAwiO20jS2Ht2A7bUv1UAJKdfmgGJki2QQoHm++uZeaGitwMfA54GJqaqy88caeuI7rdDppamrC6XTGdRwxskkgICLm3Smwdmctlc9WpmUwMBLKB/ef2M/S15ay/8T+VA9F9Ev0JkC5ubm89dYb2O0tHDjwOnZ7C2+99Qa5ubGt3iYqn0GMTBIIiIhlwk6BmV4+uP/EfmZsnsGGhg3M2DxDgoE0kaxNgIqKiqiqqoq7SmAwn6GTrVu72Lixk+3b61i7NrP3XxCJIcmCImKZslOgpdySsXkBWxu3Dnucrt/nbJMpmwA5nU42bHh6IKkRPEsYK1Z0sXhxHStXrpY9C8QQMiMgIubdKXDT9ZtoXNSYdaWADpuDli0tCd1e+NYptw55PL9yfsLOJaJjMplYu3Ydzc2fcujQUZqbP2Xt2nWYTOn1ZzTR+Qxi5MmqGQHZhjh+5WPLE757YDpKVjVCTVkN++7Yx9bGrcyvnM/0SdMNP4eIT7pvAuSbz+Bf4WBEPoMYedIrlE0wrfUOrXWt1Zp5CWQitZJZjVBTVsOPr/uxBAEiam63m3Xr1tLb6+Shh0hoPoMYObJqRkCIWI2EagQx8nmTBJ97ro+9e2HBAlAKXK48vve95WmXzyDSgzQUEiJCAx0La6wZV40gRr5ATY96euDYMXjwwQL+9KfPZDYgywVrKCQzAkL0C9eaOJOrEcTIFyhJMD8fpkzx/G9bW1ta5zaI1JFAQAikNbHIfJIkKGKVVcmCQgQjrYlFpktW0yMx8siMgBBIMqAYGTKl6ZFIL5IsKEQ/SQYUI4XT6aStrY3i4mKZCRADJFlQiDAkGVCMFOne9EikF8kREEIIIbKYBAJCCCFEFpNAQAghhMhikiMghBBpyu12c/LkSTo7O1M9FJEB8vLyKCkpoaioKKrPSSAghBBp6tSpUyilqKioSLvtjkV60VrT3d3NJ598AhBVMCA/WUIIkaZOnz7NhAkTJAgQYSmlKCgo4Oyzz6a1tTWqz8pPlxBCpCmXy0VeXl6qhyEyyKhRo+jt7Y3qMxIICCFEGlNKpXoIIoPE8vMigYAQQgiRxSQQEEIIIbKYBAJCCCGids4557B3796Ar7W3t7N8+XLKysooLCzkvPPOY/ny5Zw6dWrgs6NGjWLMmDGMHTuW6upqnnvuOdxu98Axbr/9dvLz8yksLGTMmDFcdtll/OY3vwl4vrvuuovCwkIKCwvJz88nLy9v4PGcOXP4wx/+gFKK6667bsjnvvGNb7BmzZqBx6dPn2bhwoV8/vOfp6CggMrKSjZv3hzndyr9ZVUgoJSaq5TaZLfLFrNCCJEIPT09fPWrX+XIkSPs3r2b9vZ23n77bcaNG8eBAwcG3rdjxw7OnDmDzWbj/vvvZ/369fzDP/zDkGPdd999dHR00N7ezsKFC7n55ptxuVzDzvncc8/R0dFBR0cHK1eu5Otf//rA4127dg28791336W+vj7ouK+++mpsNhtvv/02drudJ554gvvvv58f/ehHBn130lNWBQJa6x1a61qrVbaYFUKMfDaHgy0tLdgcjqSd86WXXuLEiRO8+uqrXHzxxZhMJkpKSnjwwQeH3ZEDWK1WbrjhBv7t3/6Nn//85zQ2Ng57j1KK+fPn89lnn9HS0hLz2O677z4eeOCBgK+9/PLLnDhxgl/84hdMnjyZvLw8Zs+ezdNPP83q1atpb28HYP369Zx99tmMGTOGiooK/vM//zPm8aSLrAoEhBAiW9gcDiobGqg9dozKhoakBQN79+5l9uzZFBYWRvW5yy+/nIkTJ/LWW28Ne83lcvHSSy8xefJkJkyYEPPYFi1axLFjxwIuaezZs4c5c+YwevToIc/fcsstOBwO3n77bY4ePcqGDRtoaGjgzJkz/PrXv+acc86JeTzpQgIBIRLEYXPQsqUFhy15d2NCeNXb7Wigw+VC9z9Ohk8//ZTS0tKYPvuFL3yBzz77bODxk08+ydixYyksLGT58uU88sgj5OTk/P/t3Xl8VOXZ8PHfFRISkiGBTAIBJEGlLGKqtUlYgmJVQFGJlipbedRXRJsgDbiVVVzwQVT6tLWfoLYFyiuCAtrKKgmyBjX4tpY1kaeaEEAkMQsBEpbc7x8zmWaZhCyTmSRzfT+f+ZA563XnHHKuc9/3OXejY+vQoQOzZ89mzpw5Nebl5eU5jdvX15ewsDDy8vJo164dZWVlHDp0iIsXL9KrVy+uvfbaRsfTUmgioFQzKM0uJSM6g6wpWWREZ2gyoNxuSEgIAljatUOAeDc1iVqtVk6ePNmodY8fP05oaKjj+9NPP01hYSHnzp1j3759PPPMM1Xa/Btj8uTJnDp1io8//rjK9LCwMKdxX7p0iby8PMLCwujduzf/8z//w/z58+nSpQvjxo3jxIkTTYqnJdBEQLlddmE27+1/j+zCbE+H0myK0ovAwOWSy2Ds35Vyo6iAAPbHxvJ2nz4ciI0lMiDALfu944472LJlS4MHSsrIyOD48eMMHTq0xjwR4frrryc+Pp4NGzY0Kb727dvz/PPPM3fuXIwxVeLetGlTjbjXrl2Lv78/gwYNAmDChAns3r2b7OxsRITnnnuuSfG0BJoIKLfKLswmOiWaKeunEJ0S3WaTgZAhISDQztIOBELitYOqcr+ogADGd+3abEnAxYsXKS0tdXwuXbrEpEmT6NmzJ2PGjOHIkSOUl5eTn5/PK6+8wsaNG2tso7i4mPXr1zNu3Dh++ctfEh0d7XRfR44cYffu3QwYMKDJcU+aNInS0lI2b95cZdpVV13FAw88wLfffsvFixfZsmUL06ZNY/78+YSEhJCZmcm2bdsoKysjICCADh06tIlxIFp/CVSrkn4sHYOh5EIJBkP6MeeP8rR2AVEBxO6Ppc/bfYg9EEtApHvuxpRyp1GjRtGhQwfHZ/78+fj7+5Oamkq/fv0YPnw4wcHBxMXFkZeXx8CBAx3r3nvvvXTs2JGePXuyYMECZsyYUeOZ/UWLFmGxWAgKCmLEiBE88sgjPP74402Ou127drz44otV+iNUxN2zZ08GDhxIcHAwM2bMYMGCBTzzzDMAlJWV8Zvf/IawsDAiIiL4/vvv+e///u8mx+NpUrlqxFvExMSYffv2eToMr1RRI2AwCMKBxANEhkR6OiylWqTDhw/Tv39/T4ehWpnazhsR+dIYE1N9uq9bolJeL7swm/Rj6QzpOYT9v9pP+rF04iPjNQlQSikP00RANbvqtQD7f7Wf8dHjPR2WUkoptI+AcoOW0C/AG55UUEqpxtAaAeVylZsBojpFMaTnEATB0t6CIMRHxrs9nuo1ElGdotwag1JKtVSaCCiXqn7R3TRxEzlFOY5/r9QvoHoS4QqVayQs7S2kH0vXREAppew0EVAuVfmiG+gXyPAVw2nn085xJ36lJKA57tw9XSOhlFItmfYRUC5V+aJbXl6Oj/jUu29Ac/UliOoUxf5f7efte97WxxWVUqoarRFQLlVx0a2ofr/z/95Z7zvx5rxzj+oUpc0BSinlhCYCyuUqX3Qb8s6AykmEvmNAKdUYly9fJiQkhEOHDhEZqX9D6kObBlSziuoUxfjo8fW+qDd0eaWUZ/Tq1YvU1FTH91WrVtG5c2d27NhBVlYWCQkJhIeHExoaysiRI8nMzHS6nbvuuguLxYLFYsHPz4/27ds7vj/xxBMNjqtdu3aUlJRoEtAAmggopZRqkuXLl5OUlMSGDRsYNmwYhYWFjB49mszMTE6dOkVcXBwJCQlO1920aRMlJSWUlJQwceJEnn32Wcf3JUuW1Fj+0qVLzV0cr6OJgFIeUJpdyqn3TlGaXerpUFQb5o7z7K233uKpp55iy5YtDBkyBIC4uDgeffRRQkND8fPzY/r06WRmZpKfn9/g7aemptKrVy9eeeUVIiIieOyxxwBYsmQJvXv3xmq1ct9993Hy5EnAliiICN9++y0Af//737nxxhsJDg4mMjKSl156ybHto0ePIiL89a9/5aqrriI8PJyFCxc65n/22WfcdNNNBAcH07VrV8fgQ22N9hFQys1Ks0vJiM4AAwjE7o8lIEpHJ1Su5Y7zLCUlhd27d5OWlsYNN9xQ63I7d+4kIiICq9XaqP3k5uZSUlJCTk4Oly9f5pNPPmHevHl88skn9OvXjxkzZjBx4kS2bdtWY12LxcK7775L//792b9/P7fffjs/+clPuOeeexzLpKenc/ToUQ4dOsTgwYMZM2YMP/rRj3jyySd55plnGD9+PGfOnOHQoUONir+l0xoBpdysKL0IDFwuuQzG/l0pF3PHebZ161YGDRpEdHR0rcvk5uaSlJTE4sWLG70fX19f5s+fT/v27enQoQPvvvsukydP5sYbbyQgIICFCxeyY8cOcnNza6x72223MWDAAHx8fLjhhhsYN24cO3bsqLLM/PnzCQgI4KabbmLAgAF89dVXAPj5+fH111+Tn59Px44dqwyj3JZoIqA8ztvGAQgZEgIC7SztQCAkPsTTIak2yB3nWUpKCllZWUyePBlnQ9qfPn2aESNGkJiYyPjxjR9orGvXrrRv397x/cSJE0RF/edx4ODgYDp37szx48drrLt3715uvfVWwsPDCQkJ4U9/+hN5eXlVlomIiHD8HBgYSElJCQBLly7l0KFD9O3bl7i4ODZu3NjoMrRk2jSgXK4hrwn2xnEAAqICiN0fS1F6ESHxIQREarOAcj13nGddu3YlLS2NYcOGkZiYSEpKimNeQUEBI0aMYPTo0cyePbtJ+xGRKt+7d+9OdvZ/bhzOnDlDQUEBPXr0qLHuuHHjePrpp9m8eTMBAQFMnTrVcaG/kr59+7Jq1SrKy8v54IMPGDNmDAUFBQQEtK3/s1ojoFyq4sI+Zf0UolOir3iXX9vbBNt6LUFAVABdx3fVJEA1K3ecZ927dyctLY3Nmzczffp0AIqLixk5ciTx8fFVOt+5yvjx4/nzn//Mv/71L8rKypg5cyY333wzV111VY1lz5w5Q2hoKAEBAXz22WesWrWq3vtZsWIFeXl5+Pj4EBISgojg49P2LptaI6BcqqED/Dh7m6A31hIo71JcXMzhw4fp378/wcHBng6nySIjI9m2bRu33HILAQEB9OvXj4yMDA4ePMiyZcscy7nqJT933nkn8+bN4/7776egoIChQ4fy7rvvOl02JSWFZ555hieeeIKf/exnPPjgg5w7d65e+9m4cSMzZsygtLSUqKgoVq9eXaWJoq0QZ+06bV1MTIzZt2+fp8Nok6pfxOvzbv+KpoSKtwm+t/89pqyf4kgm3r7nbcZHN759UamW4tKlS9x66x3s2fM50AE4T3z8QLZvT8XXt+Z9WUWyoOrvwoUL+Pv7c/z4cbp37+7pcDyitvNGRL40xsRUn641AsqlGvOa4OrjAOhogaqtuvXWO0hPLwYOAVcD35CePoaf/Ww4u3Z96uHo2oYDBw4QGBhIly5dPB1Kq6GJgHK5pg7wo2MOqLaouLjYXhNQkQQAXI0xa9m9+zqKi4vbRDOBJ61evZqkpCQWLVrktIZFOae/KdUi6WiBqq05fPgwtuaAq6vNuRoIIDMzk9jYWPcH1oaMHTuWsWPHejqMVqfVd38UkRAR+UJESkTkek/Ho5RSztjabM8D31Sb8w1QSt++fd0flFK0gUQAOAfcDazxdCCqYTz5iKC+61+5W3BwMPHxAxEZw3+SgW8QGcPQoYO0WUB5TKtvGjDGXAROV3/hhGrZPPmIoL7rX3nK9u2p/Oxnw9m9+zogACglPn4Qn3661dOhKS/m1hoBEZkqIvtEpExEllWbFyoiH4rIWRHJFpEJ7oxNNV5j7uxre5GQO+i7/pWn+Pr6smvXpxQVneKLLz6hqOgUu3Z9qh3blEe5++w7AbwMjMTWa6ayPwIXgK7AjcAGEfnKGHNQRCIAZ6+DGmeM+a45A1Z1q3xnj4EFty8goW/CFe/uPfmIoL7rX3lacHCwdgxULYZbawSMMeuMMR8BVQalFpEgYAww1xhTYozZDfwdmGRf7ztjzK1OPvVOAkRkir02Yt/p06ddWCrvVvnOvuRiCc9ufbZerxaueETw7XvertdLh1yp4h3sfd7uQ+yB2Bb3ml/tv6BUTU888QQvvfQSANu3b3f6OuEKDz/8MHPmzHFXaK1eS+ks2Ae4ZIzJqjTtK2BAfVYWkY3ACOAdEXnY2TLGmLeNMTHGmJjw8PCmxqvsKu7sA3xtF9Oyy2X1ruqP6hTF+OjxHnlPgLN3sLeEC3BF/4WsKVlkRGdoMqBarF69epGamur4vmrVKjp37syOHTvIysoiISGB8PBwQkNDGTlyJJmZmbVuy9mF+9tvv0VEuHTpEgBLlixh7ty5zVMYL9dSEgELUFxtWhHQsT4rG2NGGWO6G2MGG2OWuTo4VbuKO/tX73iVIL+gVvs2wJZyAdb+C6o1Wr58OUlJSWzYsIFhw4ZRWFjI6NGjyczM5NSpU8TFxZGQkODpMFUtWkoiUAJUf3YmGDjjgVhUA0V1imLawGkcTDzokap+V2gpF2Dtv2CTXVrKe6dOkV2qNSJN4Y5HdN966y2eeuoptmzZwpAhQwCIi4vj0UcfJTQ0FD8/P6ZPn05mZib5+flX2Frt6qru/8c//sFNN91Ex44dGTt2LKWVzpuCggLuuecewsPD6dy5M/fccw+5ubmO+cuWLeOaa66hY8eOXH311bUOXtSWtZREIAvwFZEfVZp2A3DQQ/GoRvBkVX9TtZQLcEvvv+AO2aWlRGdkMCUri+iMDE0GGqmhQ4I3RkpKCvPmzSMtLY2YmBpj2Tjs3LmTiIgIrFary2O4cOEC9913H5MmTeKHH37ggQceYO3atY755eXlPPLII2RnZ5OTk0OHDh2YOnUqAGfPnmXatGls2rSJM2fOkJ6ezo033ujyGFs6dz8+6CsiAUA7oJ2IBIiIrzHmLLAOeFFEgkQkHkgAVrgzPuW9WtIF2B1jyLdk6UVFGKDk8mWM/btqOHc8ort161YGDRpEdHR0rcvk5uaSlJTE4sWL69zW66+/TqdOnRyfH//4x/WK4bPPPuPixYskJyfj5+fHL37xiypPZFitVsaMGUNgYCAdO3Zk9uzZ7NixwzHfx8eHAwcOcP78ebp168aAAfXqmtamuLtGYA62d2z+Bvil/eeKup5EbI8Ufg+8B/zKGOPSGgERuVdE3i7SPyzKCW+/ALcUQ0JCEMDSrh0CxId4Z/NIU7njEd2UlBSysrKYPHkyzoa0P336NCNGjCAxMZHx4+seSvzpp5+msLDQ8fnXv/5VrxhOnDhBjx49qPxSuaio/zy+fO7cOR5//HGioqIIDg7mlltuobCwkMuXLxMUFMTq1atZsmQJ3bp14+677+bIkSP1LH3b4e7HB+cbY6TaZ7593g/GmPuMMUHGmEhjzMpm2P/HxpgpIfqHxSvsydnDkxufZE/OHk+HohogKiCA/bGxvN2nDwdiY4kM0MSsMdzxiG7Xrl1JS0tj165dJCYmVplXUFDAiBEjGD16NLNnz3b5vit069aN48ePV0lEcnJyHD+/8cYbZGZm8vnnn1NcXMzOnTsBHMuPHDmSrVu3cvLkSfr168djjz3WbLG2VC2lj4BSLrUnZw9Dlw7lzYw3Gbp0qCYDrUxUQADju3bVJKCJ3NFvp3v37qSlpbF582amT58O2IZcHjlyJPHx8SxcuLDZ9g0wePBgfH19+f3vf8/FixdZt24dX3zxhWP+mTNn6NChA506deKHH37ghRdecMw7deoUf/vb3zh79iz+/v5YLBZ8fLzvsuh9JVZeYdWBVXV+V0q5TmRkJNu2bWPNmjXMnDmTDz/8kIyMDJYuXYrFYnF8Kt+pu0r79u1Zt24dy5YtIzQ0lNWrV/Pzn//cMT85OZnz588TFhbGoEGDuPPOOx3zysvLWbx4Md27dyc0NJQdO3aQkpLi8hhbOnHWrtPWxcTEmH379nk6DNWMKmoEKqT/n3QG9xzswYiUarjDhw9zTd++lFy+jKVdO/y98G5VNdzhw4ftw15XJSJfGmNqPN6hI12oNik+Mp7dj+xm1YFVTIieoEmAapUuGcPBs2cd3wcEBWkyoFzOqxIBEbkXuLd3796eDkW5QXxkvEt7Su/J2cOqA6sYd/24VvfmRNU6lZWX4wOUY2vHLbl8WRMB5XJedUbpUwOqsbTzofKEiot+xR9qS7t2ngtGtVlelQgoVaGhjxZq50PlCb4iDAgKIiogQJsFVLPRs0p5ncbc3Y+7flyV7xOiJzQphpYw0qFqHfx9fLD6+WkSoJqNV/URUAqc391fqc3flZ0PK0Y6xAACsftjCYjS5+WVUp6hKabyOo29u4+PjOcPo/7Q5CcQWspIh0opBVojoLyQpx8tbCkjHSqlFHhZIqCPD6oKrn600JnS7FKK0osIGRJSpeq/YqTDovQiQuJDdJAjpZRHeVXTgD4+qNyloh9A1pQsMqIzanQK1JEOlTuUlZVx7NgxysrKXL7tXr16kZqa6vi+atUqOnfuzI4dO8jKyiIhIYHw8HBCQ0MZOXIkmZmZLo+hMYqLi0lOTiYyMhKLxcK1115LcnIyeXl5jmVWrlxJTEwMFouFbt0Kdcx1AAAZTklEQVS6cdddd7F79+4a27rrrrscr0/28/Ojffv2ju9PPPEE27dvR0RqDMg0dOhQli1b5viem5vLxIkTsVqtBAUFERcXx/r165vtd1CdVyUCynu5u5e+9gNQnlReXs68ebPo1s1KbGw/unWzMm/eLMrLy5tlf8uXLycpKYkNGzYwbNgwCgsLGT16NJmZmZw6dYq4uDgSEhKaZd8NceHCBW6//XYOHjzI5s2bKS4uZu/evVitVsdARYsXLyY5OZlZs2Zx6tQpcnJySExM5G9/+1uN7W3atImSkhJKSkqYOHEizz77rOP7kiVLAAgKCmLFihV8++23TmP64YcfGDp0KO3bt+fgwYPk5eUxffp0JkyYwJo1a5rtd1GFMcbrPj/96U+N8h7nvz1vdnbcaXZadpqdHXea89+ed/8+s8/XmP/dyu/cEotqvQ4dOtSo9ebOnWluuCHQrFyJ+fRTzMqVmBtuCDTz5s1yWWxRUVFm69atZsmSJcZqtZqMjIxal83PzzeAycvLczr/oYceMomJiWbUqFHGYrGYuLg4c/ToUcf8PXv2mJiYGBMcHGxiYmLMnj17HPOGDRtm5syZY4YMGWIsFosZPny4OX36tNP9vPPOO6ZLly7mzJkzTucXFhaaoKAg8/7779fnV1CjDLNnz64y7dNPPzU9evQwU6dONQ8//LBjenx8vFm6dKkxxpg5c+aYAQMGmMuXL1dZd+HChSYyMtKUl5eb8vJyk5ycbMLDw03Hjh3N9ddfb/bv319rLLWdN8A+4+SaqDUCqs3zxN15RT+APm/3IfZAbJUmgCs1GyjVFGVlZbz55u957rlzdOtmm9atGzz33Dn+8IffubSZICUlhXnz5pGWlkZMTI2xbBx27txJREQEVqu11mVWrVrF888/T0FBAb1792b27NmA7Y757rvvZtq0aeTn5zNjxgzuvvtu8vPzHeuuXLmSpUuX8v3333PhwgVef/11p/tITU3lzjvvxGKxOJ2/d+9eSktLuf/+++tT/HqbPXs2a9euddo8snXrVsaMGVNj+OMHH3yQnJwcsrKy+OSTT9i5cydZWVkUFRXx/vvv1/m7bChNBFSb56le+rX1A9BmA9Wcvv/+e9q3N44koEK3buDnZzh9+rTL9rV161YGDRpEdHR0rcvk5uaSlJTE4sWL69zW/fffT1xcHL6+vkycOJF//vOfAGzYsIEf/ehHTJo0CV9fX8aPH0+/fv34+OOPHes+8sgj9OnThw4dOvDggw861q0uPz+fbtV/MdXmh4WF4evr2n70ERERPPHEE8ybN6/GvLy8PKcxVUzLy8vDz8+PM2fOcOTIEYwx9O/fv85yNJQmAqrNq+vu3BNqS0z0bYPKFbp06cKFC8LJk1WnnzwJFy8K4eHhLttXSkoKWVlZTJ48GeNkSPvTp08zYsQIEhMTGT9+fJ3bioiIcPwcGBhISUkJACdOnCAqKqrKslFRURw/fvyK61ZntVo5Wf0XU21+Xl4ely5dqjPWxnjuuefYsmULX331VZXpYWFhTmOqmBYWFsZtt93G1KlTSUpKokuXLkyZMoXi4mKXxaaJgPIKLamXvrPERJsLlKv4+/szdeo0Xn010JEMnDwJr74ayJNP/hp/f3+X7atr166kpaWxa9euGj3jCwoKGDFiBKNHj3ZU8zdG9+7dyc7OrjItJyeHHj16NHhbd9xxB1u2bOFspaGdKxs8eDD+/v589NFHjYq1LlarleTkZObOnVsjpnXr1tXoyPn+++/Ts2dP+vTpA8C0adP48ssvOXToEFlZWbz22msui82rEgERuVdE3i4q0qpY5VnVExNtLlCuNH/+yyQkJJOUFMTYsYEkJQWRkJDM88+/5PJ9de/enbS0NDZv3sz06dMB2yN6I0eOJD4+noULFzZp+6NGjSIrK4uVK1dy6dIlVq9ezaFDh7jnnnsavK1JkybRs2dPxowZw5EjRygvLyc/P59XXnmFjRs3EhISwosvvkhSUhIfffQR586d4+LFi2zatIlnn322SeUAmDFjBunp6Rw+fNgxbfr06RQVFfHoo4/y3XffUVpaynvvvceCBQt47bXXEBEyMjL4/PPPuXjxIkFBQQQEBNToU9AUXpUIGH2PgHKB7MJs3tv/HtmF2VdeuJ70bYPKlXx8fHjhhQWcPJnPl19mcvJkPi+8sMClF4/KIiMj2bZtG2vWrGHmzJl8+OGHZGRksHTpUsdz9RaLhZycnAZv22q1sn79et544w2sViuLFi1i/fr1hIWFNXhb/v7+pKam0q9fP4YPH05wcDBxcXHk5eUxcOBAAJ566ikWL17Myy+/THh4OD179uTNN9/kvvvua/D+qgsODubZZ5/lhx9+qFK+3bt3U1paynXXXYfVamXx4sWsWLGCsWPHArbE6rHHHqNz585ERUVhtVp55plnmhxPBXHWrtPWxcTEmH379nk6jBYluzCb9GPpDOk5hKhOUVdewUtlF2YTnRKNwSAI+3+132W/L8ebCPVtg8ru8OHD9O/f39NhqFamtvNGRL40xtR4vMOrXjGsnGvOi1tbUppdyqbNmzDlhpJLJVjaW0g/lu6y31VAVICOQqiUcjuvahpQzqUfS8dgKLlQgsGQfizd0yG1OBWd+awvWik/W47F14IgzT5egbM49MkCpZQraY2AYkjPIQiCpb1nLm6tQUVnvvAT4Sxbvoz8efmMGjeKyJBIt8VQkYxgAIHY/bFag6CUajJNBBRRnaLY/6v9pB9LJz4y3q0Xt9aicme+iDMR3HvXvQSEuPciXPnJgnaWdhSlF2kioJRqMk0EFGBLBrRfQO1awtDB+mSBUqo5aCKgVD15ujNfS0hGlFJtjyYCSrUink5GlFJtj1c9NaBvFlRKKaWq8qpEQN8sqJRSSlXlVYmAUkp5k7KyMo4dO0ZZWZnLt92rVy9SU1Md31etWkXnzp3ZsWMHWVlZJCQkEB4eTmhoKCNHjiQzM7PO7X3xxReMGjWKTp06ERoaSlxcHEuXLnXMLy4uJjk5mcjISCwWC9deey3Jycnk5eVV2U5OTk6V1xqLCEFBQY7vu3bt4uGHH0ZE+OKLLxzrHT16FBGpsq3169cTFxdHUFAQVquViRMnkpub25RfW4ukiYBSSrUx5eXlzJo1H6u1B/36DcZq7cGsWfNrjHDnKsuXLycpKYkNGzYwbNgwCgsLGT16NJmZmZw6dYq4uDgSEhJqXX/v3r3cdtttDBs2jKNHj5Kfn09KSgqbNm0C4MKFC9x+++0cPHiQzZs3U1xczN69e7FarVUu5mAb96CkpMTxAfjqq68c32+++WYAQkNDmTNnTq0xrVmzhgkTJjiSjYMHD+Lv78/QoUMpKCho6q+sZTHGeN3npz/9qVFKqZbu0KFDjVpv5sznTWBgvIF/GzAG/m0CA+PNrFnzXRZbVFSU2bp1q1myZImxWq0mIyOj1mXz8/MNYPLy8pzOj4+PN4mJibWu/84775guXbqYM2fONDhOwHz99ddVpj300ENm+vTppmvXrmb79u3GGGO+/vprY7skGlNeXm4iIyPNq6++WmW9y5cvmwEDBpi5c+c61rnllltMcHCwsVqt5sEHH2xwfM2htvMG2GecXBO1RkAppdqQsrIyfv/7Nzl3bgVwtX3q1Zw7t4Lf/e4PLm0mSElJYd68eaSlpRETU2MsG4edO3cSERGB1WqtMe/cuXPs3buXX/ziF7Wun5qayp133onFYnFJ3ACBgYHMmjWL2bNn15iXmZlJTk4ODzzwQJXpPj4+jBkzhq1btwIwd+5cRowYQUFBAbm5uTz55JMui8+dNBFQSqk25Pvvv8eYAP6TBFS4GmP8OX36tMv2tXXrVgYNGkR0dHSty+Tm5pKUlMTixYudzi8oKKC8vJxu3brVuo38/Pw65zfW448/Tk5OjqMJokJFvwNn++zWrZtjvp+fH9nZ2Zw4cYKAgACGDh3q8hjdQRMBpbyEDljkHbp06YJIKfBNtTnfIFJGeHi4y/aVkpJCVlYWkydPxjgZ0v706dOMGDGCxMRExo8f73QbnTt3xsfHh5MnT9a6H6vVWuf8xvL392fu3LnMnTu3yvSwsDAAp/s8efKkY/6iRYswxhAXF8eAAQP4y1/+4vIY3UETAaW8QMWARVlTssiIztBkoA3z9/dn2rSpBAZO4j/JwDcEBk7i179+En9/f5ftq2vXrqSlpbFr1y4SExOrzCsoKGDEiBGMHj3aafV7hcDAQAYPHszatWtrXeaOO+5gy5YtnD171mWxV3jkkUcoLCxk3bp1jml9+/blqquu4oMPPqiybHl5OWvXruX2228HICIignfeeYcTJ07w1ltvkZiYyNGjR10eY3PTREApL1B5wCKM/btqs15+eR7JycMJCoolMLAHQUGxJCcP56WX5l555Qbq3r07aWlpbN68menTpwO2R/1GjhxJfHw8CxcuvOI2Fi1axLJly3jttdfIz88HbD39x40bB8CkSZPo2bMnY8aM4ciRI5SXl5Ofn88rr7zCxo0bmxS/r68vL7zwAq+++qpjmojw+uuv8/LLL7Ny5UpKS0v57rvvmDx5MsXFxY5yfvDBB47HCTt37oyI4OPT+i6rrS9ipVSD6YBF3sXHx4cFC54nP/84mZmfk59/nAULnm+2i1RkZCTbtm1jzZo1zJw5kw8//JCMjAyWLl1a5Zn+nJwcp+sPGTKEbdu2sW3bNq655hpCQ0OZMmUKo0aNAmy1HKmpqfTr14/hw4cTHBxMXFwceXl5DBw4sMnxjx8/vkZ/gLFjx7JixQp++9vfYrVaue666zh//jx79uxxdHrMyMhg4MCBWCwWRo8eze9+9zuuueaaJsfjbuKsXaeti4mJMfv27fN0GEq5VWl2qQ5Y1MocPnyY/v37ezoM1crUdt6IyJfGmBqPd3jVoEMici9wb+/evT0dilJupwMWKaWc8aqmAaNjDSillFJVeFUioJRSSqmqNBFQSqkWzBv7canGa8z5oomAUkq1UO3atePixYueDkO1IufPn8fPz69B62gioJRSLVSnTp04depUs40aqNoOYwznzp3j+PHjdOnSpUHretVTA0op1ZqEhYWRm5tLZmamp0NRrYCfnx9du3YlODi4QetpIqCUUi2Uj48PkZGRng5DtXHaNKCUUkp5MU0ElFJKKS+miYBSSinlxTQRUEoppbyYVw46JCKngewGrBIG5DVTOC2Vt5VZy9v2eVuZtbxtW2PKG2WMCa8+0SsTgYYSkX3ORmxqy7ytzFrets/byqzlbdtcWV5tGlBKKaW8mCYCSimllBfTRKB+3vZ0AB7gbWXW8rZ93lZmLW/b5rLyah8BpZRSyotpjYBSSinlxTQRUEoppbyYVyYCIjJVRPaJSJmILKs0faKIlFT6nBMRIyI/rWU720WktNLyLXaIsDrK3MtexsrlnlvHdnqJyKf2380REbnDLQVooDrKO0hEtorIDyJyWkQ+EJFudWynVRzj2sprn3e7/Vidsx+7qDq20yqOb3XVzt8SEbksIn+oZdmH7fMrL3+rm0Nusvqem2Lzqojk2z+vioi4O96mEhF/EfmziGSLyBkR+aeI3FXLsm3lGIeKyIcictZe7gm1LNekY+yViQBwAngZ+EvlicaYd40xlooPkAj8G/h/dWxraqV1+jZfyE3mtMyVdKpUjpfq2M57wD8AKzAbWCMiNV5Q0QLUVt7O2DrZ9AKigDPA0itsqzUcY6flFZEwYB0wFwgF9gGr69hOazm+VVT7fxsBnAc+qGOVvZXXMcZsd0ugrlefc3MKcB9wA/Bj4F7gcXcF6EK+wDFgGBACzAHeF5FetSzfFo7xH4ELQFdgIpAiIgOcLNekY+yViYAxZp0x5iMg/wqLPgT81bSBHpUNKHOtRKQPcBPwvDHmvDFmLbAfGOOiMF2mtvIaYzYZYz4wxhQbY84BbwLxHgnSheo4vj8HDtrLXArMB24QkX7Vt9Gaju8VjAG+B3Z5OpAW4iHgDWNMrjHmOPAG8LBnQ2o4Y8xZY8x8Y8y3xphyY8x64BvAaY1tayciQdjO5bnGmBJjzG7g78AkJ4s36Rh7ZSJQH/bq01uAv15h0f8WkTwR2dMaq54qyRaRXBFZar+LdGYA8G9jzJlK076yT2+tbgEOXmGZ1nyMB2A7RoDtjynwvzg/Zm3l+NYngf+J/ZhmichcEfF1V3AuVp9zs8o5QOs8pjWISFegD7X//23tx7gPcMkYk1VpWm3HrknHWBOB2v0XsMsY800dyzwHXAP0wFbd/LGIXOuO4FwoD4jFVk3+U6Aj8G4ty1qAomrTiuzrtDoi8mNgHvBMHYu19mPckGPW6o+vPYEfBiyvY7GdwPVAF2x3XOOp+xxoqep7blY/rkWApTX2E6ggIn7Y/k4tN8YccbJIWzjGFqC42rT6/t9t0DHWRKB2/0Xdf0wwxnxujDljjCkzxiwH9gCj3BKdi9irnPYZYy4ZY04BU4ERIuLsZCsBgqtNC8bWzt6qiEhvYBPwa2NMrVXIbeAYN+SYtYXjOwnYXVcCb4z5tzHmG3v18n7gReAXbovQRRpwblY/rsFASWtt8hQRH2AFtrbzqc6WaSPHuCn/dxt0jDURcEJE4oHuwJoGrmqAVptl21WcOM7OjYPANdWShBu4ctV6i2K/a0wFXjLGrGjg6q3tGB/EdowAR7vjtTg/Zm3h+F4xgXeitR3T2tRWjirnAK3vmDrY73D/jK3z3BhjzMV6rtoaj3EW4CsiP6o0rbZj16Rj7JWJgIj4ikgA0A5oJyIB1dqPHgLWVmsrrb6NTiIysmJdEZmIrb15c/NG3zi1lVlEBopIXxHxEREr8HtguzGmehUx9raqfwLP29e/H1sP1bXuLEt91FHeHsA24E1jzJIrbKPVHOM6zukPgetFZIx9/jzgX86qU1vT8XVGRIZgqyav62kBROQue/sy9k6Tc4G/NX+ErtPAc/OvwAwR6SEi3YGngGVuDNeVUoD+wL3GmPO1LdQWjrG9P8864EURCbLfoCZgqw2prmnH2BjjdR9sPadNtc98+7wAoBC43cl6s4BN9p/DgQxs1TSFwGfAcE+XraFlxtZ29g1wFjhpP6EiKq23BFhS6XsvYDu2x7MygTs8XbYGlvd5+88llT+t/Rhf4Zy+AzhiP2bbgV6t/fjW8jt4C1jhZHqk/ThH2r+/Dpyyn/P/xlZt7Ofp+BtY1lrPTeDmaue0AIuAH+yfRdhfL9+aPtj6MRmgtNr/34lt8RjbyxEKfGQvRw4woTmOsY41oJRSSnkxr2waUEoppZSNJgJKKaWUF9NEQCmllPJimggopZRSXkwTAaWUUsqLaSKglFJKeTFNBJRSSikvpomAUkop5cU0EVBKuZSIdBaRUy1hlEYR+UBEnvJ0HEq1ZJoIKOWFRGSZiKx3Mj1GRIyI9GrC5mcBG40x/9uEbbjKi8BsEQnxdCBKtVSaCCilXEZEAoHJ2EaI8zhjG4L238AvPR2LUi2VJgJKKVcahW1gmD0VE0Rku4ikiMgbIvKDiJwWkV+LiL+I/FFECkUkR0QmVd6QiNwpIrtEpMC+3hYR6V9pfpCI/FVESuxNETNFZL2ILKsW09+xDa6llHJCEwGllCvdDHxpao5mNhHbSHkDgYXA/2AbVS0LiAGWA38SkW6V1gmyLxcH3AoUAR+LSHv7/DeAYcD9wG3YxmC/2UlMXwBxItKhqYVTqi3S0QeV8kL2u+ZfYhvStTIfoANwNbYhuZcaYwZXWq8btgvrdcaYM062+xFQZIx5qNK07YB/xXZERIDvgb3GmNH2aX7YhlqdYIxZU0vMQUAxtov/P7ENt/pfxphVlebnAn8zxjxcab0fA18BvVtIvwWlWhRfTweglPKYncCUatOuBz60//y/2BKCyn4D/MFZEmDXAds48NX9q+IHY4wRke+B/ZWmXRSRAqBLxTT7UwcvYatFCMeWpPhgG3v+DOCHLSmp2MZZETngZN/nK8WmlKpGEwGlvNc5Y8zRyhNEpFPFz/aLc6GIWI0x+SLSHUgArqtjm3lAZyfTL1b7bmqZVrm5cj22O/zHgePAJeAQ0J6GCbX/e7qB6ynlFbSPgFKqLkeAvvaffwP81hhzro7l/0HdiUK9iIgV6Ae8YoxJNcYcBjryn5uX/8WWSMRWWicQW41GddcDx40xzmoqlPJ6WiOglKrLEaCPiHyL7YkAZxfayrYAr1bUIjRhvwXYahceE5FjQA/gNWy1AhhjSkTkL/Z95QEngTnYbm6qd3y62R6XUsoJrRFQStWlokZgJvC6MaZ658Iq7M/tfwGMa8pOjTHlwFjgx8AB4I/AXKCs0mJPA7uwPR74KbZ+CPuo1AFSRAKwPVXwTlPiUaot06cGlFK1EpFBwG+BTsCPjTHV2/WdrXMn8DtsTxZcbuYQK+/XH8gGXjPGvGGflgQkGGNGuCsOpVobbRpQStXlCDAI+D/1SQIAjDGbReSPwFXYLszNQkR+AvTHVgPREXjO/u/qSotdBJ5srhiUagu0RkAp1SrZE4F3sDVdXML2boGnjTFfejQwpVoZTQSUUkopL6adBZVSSikvpomAUkop5cU0EVBKKaW8mCYCSimllBfTREAppZTyYpoIKKWUUl5MEwGllFLKi2kioJRSSnmx/w8CA/WK95HiiAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "y2 = -1*freq_lcdb_hilda\n",
    "\n",
    "\n",
    "ax.plot(median_h_jup, median_freq_jup, 'mo',markeredgecolor='k',markersize='17')\n",
    "\n",
    "ax.errorbar(median_h_jup, median_freq_jup, np.array([[d_std_jup], [freqjup_std]]) ,np.array([[hjup_std], [hjup_std]]), color='black')\n",
    "\n",
    "\n",
    "ax.plot(median_h_k2hilda, median_freq_k2hilda, 'go',markeredgecolor='k',markersize='17')\n",
    "\n",
    "ax.errorbar(median_h_k2hilda, median_freq_k2hilda, np.array([[d_std], [freqhilda_std]]) ,np.array([[hhilda_std], [hhilda_std]]), color='black')\n",
    "\n",
    "\n",
    "\n",
    "ax.plot(median_h_lcdbtno, median_freq_lcdbtno, 'co',markeredgecolor='k',markersize='17')\n",
    "\n",
    "ax.errorbar(median_h_lcdbtno, median_freq_lcdbtno, np.array([[d_std_lcdbtno], [freqlcdbtno_std]]) ,np.array([[hlcdbstd_std], [hlcdbstd_std]]), color='black')\n",
    "\n",
    "\n",
    "ax.plot(median_h_cold, median_freq_cold, 'bo',markeredgecolor='k',markersize='17')\n",
    "\n",
    "ax.errorbar(median_h_cold, median_freq_cold, np.array([[d_std_cold], [freqcold_std]]) ,np.array([[hcold_std], [hcold_std]]), color='black')\n",
    "\n",
    "\n",
    "ax.plot(median_h_nocold, median_freq_nocold, 'yo',markeredgecolor='k',markersize='17')\n",
    "\n",
    "ax.errorbar(median_h_nocold, median_freq_nocold, np.array([[d_std_nocold], [freqnocold_std]]) ,np.array([[hnocold_std], [hnocold_std]]), color='black')\n",
    "\n",
    "print('median troj jup : ',median_freq_jup, '+', freqjup_std, '-', d_std_jup)\n",
    "print('median k2hilda : ',median_freq_k2hilda, '+', freqhilda_std, '-', d_std)\n",
    "print('median lcdbtno: ',median_freq_lcdbtno, '+', freqlcdbtno_std, '-', d_std_lcdbtno)\n",
    "print('median cold: ',median_freq_cold, '+', freqcold_std, '-', d_std_cold)\n",
    "print('median non-cold: ',median_freq_nocold, '+', freqnocold_std, '-', d_std_nocold)\n",
    "print('---')\n",
    "print('H truj jup: ',median_h_jup, '+', hjup_std, '-', hjup_std)\n",
    "print('H k2hilda: ',median_h_k2hilda, '+', hhilda_std, '-', hhilda_std)\n",
    "print('H lcdbtno: ',median_h_lcdbtno, '+', hlcdbstd_std, '-', hlcdbstd_std)\n",
    "print('H cold: ',median_h_cold, '+', hcold_std, '-', hcold_std)\n",
    "print('H nocold: ',median_h_nocold, '+', hnocold_std, '-', hnocold_std)\n",
    "\n",
    "#ax.plot(H_l, P_s, 'k.', markersize='1.5')   #red: our results, black: lcdb and showalter\n",
    "#ax.plot(H_s, freq_s, 'k.',  markersize='3.5', label='Showalter TNOs')\n",
    "ax.plot(H_lcdb_tno, freq_lcdb_tno, 'c.', markersize='5.5', label='LCDB TNOs')\n",
    "#ax.plot(H_lcdb_hilda, freq_lcdb_hilda, 'r.', markersize='3.5', label='LCDB Hildas')\n",
    "ax.plot(H_jup, freq_jup, 'm.', markersize='5.5', label='K2 Trojans')\n",
    "ax.plot(k2_hilda_H, freq_k2hilda, 'g.', markersize='5.5', label='K2 Hildas')\n",
    "ax.plot(H, freq, 'y.',  markersize='12.5', markeredgecolor='k',label='K2 non CC TNOs')\n",
    "ax.plot(H_cold, freq_cold, 'b.',  markersize='12.5', markeredgecolor='k',label='K2 CC TNOs')\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "fast_rotator_x=[-1, 18]  \n",
    "#fast_rotator_y=[1.98, 1.98]\n",
    "#ax.plot(fast_rotator_x, fast_rotator_y, linestyle='--', color='green', linewidth='0.6')\n",
    "#ax.plot(fast_rotator_x, fast_rotator_y, linestyle='--', color='black', linewidth='0.8')\n",
    "ax.set_xlim(18,-0.5)\n",
    "#ax.text(1.9,(24/9.48)+0.05,'P = 9.48 h')\n",
    "#ax.text(1.9,1.95+0.05,'P = 12.3 h')\n",
    "\n",
    "#ax.plot(median_h_k2hilda, median_freq_k2hilda, 'go',markeredgecolor='k',markersize='17')\n",
    "\n",
    "#ax.errorbar(median_h_k2hilda, median_freq_k2hilda, np.array([[d_std], [freqhilda_std]]) ,np.array([[hhilda_std], [hhilda_std]]), color='black')\n",
    "#print(median_h_k2hilda, median_freq_k2hilda)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "ax.set_xlabel('H$_{V}$ (mag)', fontsize=14)\n",
    "ax.set_ylabel('f (c/d)', fontsize=14)\n",
    "ax.xaxis.set_tick_params(labelsize=12)\n",
    "ax.yaxis.set_tick_params(labelsize=12)\n",
    "ax.set_yscale('log')\n",
    "\n",
    "ax.legend(fontsize=12)\n",
    "\n",
    "plt.savefig('H_vs_freq2.png')\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#### HISTOGRAMS ###\n",
    "\n",
    "\n",
    "plt.hist(P, color='blue', bins=30, edgecolor='white')  #our\n",
    "plt.xlabel('period (h)')\n",
    "plt.ylabel('counts')\n",
    "plt.show()\n",
    "\n",
    "plt.hist(freq, color='blue', bins=30, edgecolor='white')  #our\n",
    "plt.xlabel('f (c/d)')\n",
    "plt.ylabel('counts')\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n",
    "colors=['blue', 'cyan', 'gray']  #our vs literature (showalter)\n",
    "plt.hist([P, P_s, P_lcdb_tno], color=colors, edgecolor='black', bins=15)\n",
    "plt.xlabel('period (h)')\n",
    "plt.ylabel('counts')\n",
    "#plt.xlim(-1,100)\n",
    "plt.show()\n",
    "\n",
    "\n",
    "plt.hist([freq, freq_s, freq_lcdb_tno, freq_lcdb_hilda, freq_jup, freq_k2hilda], color=['blue', 'cyan', 'gray', 'red', 'yellow', 'green'], bins=19, edgecolor='black', label=['K2 TNOs', 'Showalter TNOs', 'LCDB TNOs', 'LCDB Hildas', 'K2 Trojans', 'K2 Hildas'])  #our\n",
    "plt.xlabel('f (c/d)')\n",
    "#plt.xscale('log')\n",
    "plt.legend()\n",
    "plt.ylabel('counts')\n",
    "plt.show()\n",
    "\n",
    "def plot_loghist(x, bins):\n",
    "  hist, bins = np.histogram(x, bins=bins)\n",
    "  logbins = np.logspace(np.log10(bins[0]),np.log10(bins[-1]),len(bins))\n",
    "  plt.hist(x, bins=logbins)\n",
    "  plt.xscale('log')\n",
    "    \n",
    "\n",
    "\n",
    "\n",
    "#atir logra\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(array([ 35, 119]),)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "freq_hist=[4.25079702, 1.04588835, 0.70999615, 4.67107824, 0.68000227, 0.87600832,\n",
    " 2.77809932, 0.86724001, 0.58248186, 0.11400017, 0.27799979, 1.2439745,\n",
    " 0.65800296, 0.59619923, 3.16580926, 1.93283402, 0.72400374, 4.51552211,\n",
    " 0.79085247, 4.79233227, 3.98208064, 7.5 ,       0.54096698, 2.38592305,\n",
    " 4.80769231, 1.97400888, 0.59199329, 0.95965452, 0.42127435, 0.32785989,\n",
    " 2.68817204, 0.7600228,  0.66800267, 1.20797262, 0.35199906, 0.30461492,\n",
    " 0.51370963, andris_f[0], andris_f[1], andris_f[2]]\n",
    "\n",
    "plt.hist([freq_hist, freq_lcdb_tno, freq_jup, freq_k2hilda], np.logspace(-1,2,11),color=['blue', 'cyan', '#e33dfc', 'green'], edgecolor='black', label=['K2 TNOs', 'LCDB TNOs', 'K2 Trojans', 'K2 Hildas'])\n",
    "plt.gca().set_xscale(\"log\")\n",
    "plt.legend()\n",
    "plt.xlim(0.1, 20)\n",
    "plt.gca().xaxis.set_major_formatter(StrMethodFormatter('{x:,.1f}'))\n",
    "ax = plt.gca()\n",
    "ax.set_xticks([0.1,1,10,20])\n",
    "plt.yscale('log')\n",
    "plt.xlabel('f (c/d)', fontsize=14)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "\n",
    "print(np.where(freq_lcdb_tno<=0.24))\n",
    "\n",
    "plt.savefig('freq_hist2.png')\n",
    "\n",
    "#gyanus showalteres tno\n",
    "#2014JP80, 2014JT80"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#### CUMULATIVE DISTRIBUTION ####\n",
    "\n",
    "\n",
    "count, bins_count = np.histogram(np.log(P_andrissal), bins=80)\n",
    "\n",
    "pdf = count / sum(count)\n",
    "\n",
    "cdf = np.cumsum(pdf)\n",
    "\n",
    "\n",
    "plt.plot(bins_count[1:], cdf, 'b.')\n",
    "plt.plot(bins_count[1:], cdf, linewidth='0.5')\n",
    "\n",
    "'''\n",
    "count_s, bins_count_s = np.histogram(np.log(P_s), bins=80)\n",
    "\n",
    "pdf_s = count_s / sum(count_s)\n",
    "\n",
    "cdf_s = np.cumsum(pdf_s)\n",
    "\n",
    "plt.plot(bins_count_s[1:], cdf_s, 'c.')\n",
    "plt.plot(bins_count_s[1:], cdf_s, linewidth='0.5', color='cyan')\n",
    "'''\n",
    "\n",
    "count_lcdb, bins_count_lcdb = np.histogram(np.log(P_lcdb_tno), bins=80)\n",
    "\n",
    "pdf_lcdb = count_lcdb / sum(count_lcdb)\n",
    "\n",
    "cdf_lcdb = np.cumsum(pdf_lcdb)\n",
    "\n",
    "plt.plot(bins_count_lcdb[1:], cdf_lcdb, c='cyan', marker='.')\n",
    "plt.plot(bins_count_lcdb[1:], cdf_lcdb, linewidth='0.5', c='cyan')\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "count_lcdb, bins_count_lcdb = np.histogram(np.log(k2_hilda_P), bins=80)\n",
    "\n",
    "pdf_lcdb = count_lcdb / sum(count_lcdb)\n",
    "\n",
    "cdf_lcdb = np.cumsum(pdf_lcdb)\n",
    "\n",
    "plt.plot(bins_count_lcdb[1:], cdf_lcdb, c='green', marker='.')\n",
    "plt.plot(bins_count_lcdb[1:], cdf_lcdb, linewidth='0.5', c='green')\n",
    "\n",
    "\n",
    "count_lcdb, bins_count_lcdb = np.histogram(np.log(P_jup), bins=80)\n",
    "\n",
    "pdf_lcdb = count_lcdb / sum(count_lcdb)\n",
    "\n",
    "cdf_lcdb = np.cumsum(pdf_lcdb)\n",
    "\n",
    "plt.plot(bins_count_lcdb[1:], cdf_lcdb, c='magenta', marker='.')\n",
    "plt.plot(bins_count_lcdb[1:], cdf_lcdb, linewidth='0.5', c='magenta')\n",
    "\n",
    "\n",
    "#plt.ylim(0.8,1.05)\n",
    "\n",
    "plt.xlabel('P (h)', fontsize=14)\n",
    "plt.ylabel('Cumulative probability', fontsize=14)\n",
    "#plt.gca().set_xscale(\"log\")\n",
    "#plt.xscale('log')\n",
    "#plt.xlim(4,6.5)\n",
    "plt.axvline(x=3.55, color='k')\n",
    "plt.axvline(x=4.45, color='k')\n",
    "plt.axvspan(3.55, 4.45, alpha=0.5, color='lightgray')\n",
    "x = [0,1.6,2.3,2.99,3.912,4.6,5.29,5.7]\n",
    "new_x=[1, 5,10,20, 50, 100, 200,300]\n",
    "plt.xticks(x, new_x)\n",
    "plt.xlim(1.2,6)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.savefig('cumulative.png')\n",
    "#tickeket atirni logra \n",
    "#miert forognak lassabban a hildak mint a tno-k\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#### literature comparesion #####\n",
    "plt.figure(figsize=(6,6))\n",
    "\n",
    "#1998sn165\n",
    "lp=8.84\n",
    "op=5.64\n",
    "plt.plot(op,lp, 'bx')\n",
    "\n",
    "plt.text(op,lp, '1998 SN165', fontsize=8)\n",
    "\n",
    "\n",
    "#1999de9\n",
    "\n",
    "lp=24.0\n",
    "op=22.94\n",
    "plt.plot(op,lp, 'bx')\n",
    "\n",
    "plt.text(op,lp, '1999 DE9', fontsize=8)\n",
    "\n",
    "\n",
    "#2000ok67\n",
    "\n",
    "lp=6.0\n",
    "op=33.803\n",
    "plt.plot(op,lp, 'bx')\n",
    "\n",
    "plt.text(op-3,lp-1, '2000 OK67', fontsize=8)\n",
    "\n",
    "\n",
    "#2001yh140\n",
    "\n",
    "lp=13.25\n",
    "op=27.39\n",
    "plt.plot(op,lp, 'bx')\n",
    "\n",
    "plt.text(op,lp, '2001 YH140', fontsize=8)\n",
    "\n",
    "\n",
    "#2010ep65\n",
    "\n",
    "lp=14.97\n",
    "op=12.41\n",
    "plt.plot(op,lp, 'bx')\n",
    "\n",
    "plt.text(op,lp, '2010 EP65', fontsize=8)\n",
    "\n",
    "\n",
    "#2010et65\n",
    "\n",
    "lp=7.88\n",
    "op=33.15\n",
    "plt.plot(op,lp, 'bx')\n",
    "\n",
    "plt.text(op-3,lp-1, '2010 ET65', fontsize=8)\n",
    "\n",
    "\n",
    "#2014jq80\n",
    "\n",
    "lp=12.16\n",
    "op=12.158\n",
    "plt.plot(op,lp, 'bx')\n",
    "\n",
    "plt.text(op,lp, '2014 JQ80', fontsize=8)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "ident = [5.64, 33.803]\n",
    "plt.plot(ident,ident, linestyle='-.', color='lightgray')\n",
    "#plt.xlim(3.0,35.0)\n",
    "\n",
    "plt.xlabel('Our detected period (h)')\n",
    "plt.ylabel('Period from literatures (h)')\n",
    "\n",
    "plt.savefig('literature_KELL_MEG.png')\n",
    "#pdf-kent menteni"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(37,)\n",
      "(37,)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#### PERIOD-AMPLITUDE (TNOS ONLY) ####\n",
    "\n",
    "plt.plot(freq_s, Amp_s, 'c.', markersize=3, label='Showalter TNOs') #showalter\n",
    "#plt.plot(freq_lcdb_tno, amp_lcdb_tno, 'k.', markersize=3, label='LCDB TNOs')\n",
    "plt.plot(freq, Amp, 'b.', markersize=7, label='K2 TNOs')#our only\n",
    "\n",
    "print(np.shape(freq))\n",
    "print(np.shape(Amp))\n",
    "\n",
    "plt.xlabel('f (c/d)')\n",
    "plt.ylabel('Amplitude (mag)')\n",
    "plt.ylim(0,2)\n",
    "plt.xscale('log')\n",
    "plt.legend()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "##########  Hv vs Rotrate #####\n",
    "\n",
    "\n",
    "##Csilla\n",
    "\n",
    "##fig\n",
    "\n",
    "\n",
    "#8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.2176806640625\n",
      "2014ez51\n",
      "3.2\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "##### critical densities ###\n",
    "plt.figure(figsize=(7,4))\n",
    "#rho_c_lcdb=[]\n",
    "#for Pi_lcdb, Ampi_lcdb in zip(P_lcdb_tno, amp_lcdb_tno):\n",
    "#    rho_c_lcdb.append(((1089*(Ampi_lcdb+1))/(100*Pi_lcdb*Pi_lcdb)))\n",
    "#plt.plot( rho_c_lcdb, P_lcdb_tno,'kx', markersize='3.8')\n",
    "\n",
    "#rho_c_s=[]\n",
    "#for Pi_s, Ampi_s in zip(P_s, Amp_s):\n",
    "#    rho_c_s.append(((1089*(Ampi_s+1))/(100*Pi_s*Pi_s)))\n",
    "#plt.plot( rho_c_s, P_s,'c.', markersize='3.8')\n",
    "\n",
    "rho_c=[]\n",
    "for Pi, Ampi in zip(P, Amp):\n",
    "    rho_c.append(((1089*(Ampi+1))/(100*Pi*Pi)))\n",
    "rho_c_andris=[]\n",
    "for Pj, Ampj, in zip(andris_p, andris_a):\n",
    "    rho_c_andris.append(((1089*(Ampj+1))/(100*Pj*Pj)))\n",
    "plt.plot( andris_p, rho_c_andris,'b.', markersize='4.8')\n",
    "plt.plot( P, rho_c,'b.', markersize='4.8')\n",
    "plt.xlabel('P (h)', fontsize=14)\n",
    "plt.ylabel('critical density (g cm$^{-3}$)', fontsize=14)\n",
    "plt.xscale('log')\n",
    "#tick atir\n",
    "#print(rho_c)\n",
    "print(rho_c[21])\n",
    "print(name[21])\n",
    "print(P[21])\n",
    "plt.gca().xaxis.set_major_formatter(StrMethodFormatter('{x:,.0f}'))\n",
    "ax = plt.gca()\n",
    "ax.set_xticks([3,5,10,20,50,100, 200])\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.xlim(2.5)\n",
    "plt.savefig('crit_dens.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2\n",
      "4\n",
      "6\n",
      "8\n",
      "10\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "##### gorbek\n",
    "\n",
    "data_gorbe = np.genfromtxt('freq_amp.txt')\n",
    "\n",
    "\n",
    "amp_gorbe = data_gorbe[:,0]\n",
    "#print(np.shape(freq))\n",
    "#print(np.shape(Amp))\n",
    "\n",
    "for i in range(2,11,2):\n",
    "    freq_gorbe = data_gorbe[:,i]\n",
    "    print(i)\n",
    "    plt.plot(freq_gorbe,amp_gorbe, color='gray', linestyle='--')\n",
    "    #plt.plot(freq_lcdb_tno, amp_lcdb_tno, 'c.', markeredgecolor='black',markersize=3, markeredgewidth=0.2,label='Showalter TNOs') #showalter\n",
    "    plt.xlim(0.1,8)\n",
    "    plt.ylim(0,2)\n",
    "    plt.plot(freq_lcdb_tno, amp_lcdb_tno, 'c.', markeredgecolor='black', markersize=6, markeredgewidth=0.2, label='LCDB TNOs')\n",
    "    plt.plot(andris_f, andris_a, 'b.', markeredgecolor='black', markersize=10, markeredgewidth=0.5)\n",
    "    plt.plot(freq, Amp, 'b.', markersize=10,markeredgecolor='black', markeredgewidth=0.5, label='K2 TNOs')\n",
    "    plt.xlabel('f (c/d)', fontsize=14)\n",
    "    plt.ylabel('Amplitude (mag)', fontsize=14)\n",
    "    plt.xticks(fontsize=12)\n",
    "    plt.yticks(fontsize=12)\n",
    "    plt.text(3.0,1.75, r'$\\rho$ = 2.0')\n",
    "    plt.text(2.2,1.65, r'$\\rho$ = 1.0')\n",
    "    plt.text(1.5,1.5, r'$\\rho$ = 0.5')\n",
    "    plt.text(0.8,1.4, r'$\\rho$ = 0.1')\n",
    "    plt.text(0.45,1.3, r'$\\rho$ = 0.03')\n",
    "    plt.text(0.28,1.2, r'$\\rho$ = 0.01')\n",
    "    plt.xscale('log')\n",
    "    plt.gca().xaxis.set_major_formatter(StrMethodFormatter('{x:,.1f}'))\n",
    "    ax = plt.gca()\n",
    "    ax.set_xticks([0.1,0.3,1,4])\n",
    "    plt.plot(data_gorbe[:,11],amp_gorbe, color='gray', linestyle='--')\n",
    "    plt.axhspan(0.0, 0.25, facecolor='lightblue', alpha=0.5)\n",
    "    plt.axhspan(0.0, 0.15, facecolor='lightgray', alpha=0.5)\n",
    "    plt.axvspan(5.5, 8.0, facecolor='#ffb95e', alpha=0.5)\n",
    "    plt.axvspan(5.4, 8.0, facecolor='#ffb95e', alpha=0.5)\n",
    "    #for ix in np.arange(3.100,5.39,0.01):\n",
    "    #    for iy in np.arange(0.71,1.99,0.01):\n",
    "    #        plt.axvspan(ix, iy, facecolor='#ffb95e', alpha=0.5)\n",
    "    #    print(ix)\n",
    "    #        #for iy in np.arange(0.2, 2.0, 0.1):\n",
    "     #     ax.axvline(x=ix, ymin=8.0, linewidth=8, color='#ffb95e')\n",
    "    plt.axvspan(xmin=3.9, xmax=5.0, ymin=1.75, color='#ffb95e') \n",
    "    plt.fill_between( data_gorbe[:,11], 6.0, amp_gorbe, color='#ffb95e')\n",
    "    plt.text(0.15,1.5, '3', fontsize=14)\n",
    "    plt.text(6.0,1.5, '2', fontsize=14)\n",
    "    plt.text(0.4,0.1, '1', fontsize=14)\n",
    "    #ax.axvline(x=5.38, ymin=0.4, linewidth=8, color='#ffb95e')\n",
    "    #ax.axvline(x=5.398, ymin=0.27, linewidth=8, color='#ffb95e')\n",
    "#plt.legend(loc='upper right')\n",
    "    #plt.show()\n",
    "#rho 2 legyen 5 helyett \n",
    "    plt.savefig('freq_vs_amp.png')\n",
    "    \n",
    "#utkozesek felulmuljak a YORPot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''rho_c=[]\n",
    "for Pi, Ampi in zip(P, Amp):\n",
    "    rho_c.append(((1089*(Ampi+1))/(100*Pi*Pi)))'''\n",
    "\n",
    "rho_c= np.array([0.5])\n",
    "P_c= np.asarray([])\n",
    "Amp_c= np.arange(0,2.1,0.0001)\n",
    "P_c = 3.3 * np.sqrt((1+Amp_c/rho_c))\n",
    "P_c = np.sort(P_c)\n",
    "freq_c= 24/np.array([P_c])\n",
    "freq_c = freq_c[0,:]\n",
    "plt.plot(freq_c, Amp_c, 'k-')\n",
    "\n",
    "\n",
    "\n",
    "rho_c= np.array([1.0])\n",
    "P_c= np.asarray([])\n",
    "Amp_c= np.arange(0,2.1,0.0001)\n",
    "P_c = 3.3 * np.sqrt((1+Amp_c/rho_c))\n",
    "P_c = np.sort(P_c)\n",
    "freq_c= 24/np.array([P_c])\n",
    "freq_c = freq_c[0,:]\n",
    "plt.plot(freq_c, Amp_c, 'k-')\n",
    "\n",
    "\n",
    "\n",
    "rho_c= np.array([2.0])\n",
    "P_c= np.asarray([])\n",
    "Amp_c= np.arange(0,2.1,0.0001)\n",
    "P_c = 3.3 * np.sqrt((1+Amp_c/rho_c))\n",
    "P_c = np.sort(P_c)\n",
    "freq_c= 24/np.array([P_c])\n",
    "freq_c = freq_c[0,:]\n",
    "plt.plot(freq_c, Amp_c, 'k-')\n",
    "\n",
    "\n",
    "\n",
    "plt.plot(freq, Amp, 'b.')\n",
    "plt.xscale('log')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "y = 0.0374437024 * x + -0.72568\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f96967bacd0>]"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "curve_amp = [0.045, 0.043, 0.030, 0.038, 0.067, 0.073, 0.039, 0.032, 0.034, 0.019, 0.045, 0.036, 0.041, 0.026, 0.017, 0.025, 0.022, 0.01, 0.027, 0.03, 0.032, 0.015, 0.04, 0.038, 0.047, 0.041, 0.054, 0.021, 0.017, 0.058 ]\n",
    "\n",
    "curve_H_nodetect = [6.68, 6.6, 6.8, 6.2, 6.2, 6.3, 5.8, 7.77, 5.7, 5.9, 6.9, 6.3, 6.9, 4.3, 5.18, 4.55, 6.27, 5.88, 4.9, 6.2, 5.2, 5.56, 6.61, 6.56, 7.5, 6.2, 6.0, 5.9, 6.3, 6.84]\n",
    "\n",
    "\n",
    "curve_Amp_nodetect_3 = np.array([curve_amp])*3\n",
    "curve_Amp_nodetect_3 = curve_Amp_nodetect_3[0,:]\n",
    "\n",
    "curve_zp_nodetect=[zp_all[2], zp_all[5], zp_all[6], zp_all[7], zp_all[10], zp_all[11], zp_all[14], zp_all[15], zp_all[18], zp_all[19],  zp_all[23],  zp_all[26], zp_all[27], zp_all[28], zp_all[31], zp_all[32], zp_all[33], zp_all[37], zp_all[41], zp_all[42], zp_all[44], zp_all[45], zp_all[46], zp_all[49], zp_all[50], zp_all[53], zp_all[54], zp_all[55], zp_all[57], zp_all[60]]\n",
    "popt, _ = curve_fit(objective, curve_zp_nodetect, curve_Amp_nodetect_3)\n",
    "a, b = popt\n",
    "print('y = %.10f * x + %.5f' % (a, b))\n",
    "x_line = arange(min(curve_zp_nodetect), max(curve_zp_nodetect))\n",
    "y_line = objective(x_line, a, b)\n",
    "plt.plot(x_line, y_line, '--', color='red')\n",
    "\n",
    "plt.plot(curve_zp_nodetect, curve_Amp_nodetect_3,'w.',markersize=12, markeredgecolor='k')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "length = [67.6148,\n",
    "30.0170,\n",
    "25.9915,\n",
    "78.2811,\n",
    "79.1802,\n",
    " 4.2910,\n",
    "74.8278,\n",
    "47.5899,\n",
    "81.1418,\n",
    "28.0758,\n",
    "30.9773,\n",
    "28.8522,\n",
    "30.7934,\n",
    "87.9667,\n",
    "16.5512,\n",
    "11.9945,\n",
    "78.7646,\n",
    "18.1042,\n",
    "30.3643,\n",
    "66.8383,\n",
    "25.0720,\n",
    "39.6208,\n",
    "21.4348,\n",
    " 4.9245,\n",
    "55.8859,\n",
    "78.2403,\n",
    "48.9998,\n",
    "25.0107,\n",
    "15.8000,\n",
    "88.0075,\n",
    "67.0631,\n",
    "37.6387,\n",
    "67.8191,\n",
    "69.1269,\n",
    "80.7945,\n",
    "10.9115,\n",
    "29.4244,\n",
    "67.0018,\n",
    "40.1316,\n",
    "87.6193,\n",
    "66.9405,\n",
    "22.5996,\n",
    "78.2403,\n",
    "38.0474,\n",
    "66.7566,\n",
    "20.4132,\n",
    "30.4461,\n",
    "17.9407,\n",
    " 6.9679,\n",
    "78.8124,\n",
    "79.2619,\n",
    "40.4585,\n",
    "29.6287,\n",
    "22.8448,\n",
    "78.2198,\n",
    "42.0115,\n",
    "78.2607,\n",
    "37.9452,\n",
    "39.3551,\n",
    "19.4937,\n",
    "25.7872,\n",
    "87.7419,\n",
    "34.4715,\n",
    "67.0631,\n",
    "31.0387,\n",
    "88.0075,\n",
    "87.9871,\n",
    "28.1371,\n",
    "29.7513,\n",
    "25.9711,\n",
    "28.5866,\n",
    "15.6113,\n",
    "29.1588,\n",
    "78.3424,\n",
    " 8.6843,\n",
    "71.2111,\n",
    "]\n",
    "\n",
    "\n",
    "duty=[ 0.770, \n",
    " 0.969 ,\n",
    " 0.472 ,\n",
    " 0.319 ,\n",
    " 0.379 ,\n",
    " 0.766 ,\n",
    " 0.609 ,\n",
    " 0.623 ,\n",
    " 0.953 ,\n",
    " 0.799 ,\n",
    " 0.788 ,\n",
    " 0.335 ,\n",
    " 0.631 ,\n",
    " 0.485 ,\n",
    " 0.836 ,\n",
    " 0.979 ,\n",
    " 0.576 ,\n",
    " 0.929 ,\n",
    " 0.932 ,\n",
    " 0.745 ,\n",
    " 0.686 ,\n",
    " 0.707 ,\n",
    " 0.620 ,\n",
    " 0.726 ,\n",
    " 0.419 ,\n",
    " 0.643 ,\n",
    " 0.695 ,\n",
    " 0.291 ,\n",
    " 0.167 ,\n",
    " 0.632 ,\n",
    " 0.700 ,\n",
    " 0.705 ,\n",
    " 0.654 ,\n",
    " 0.755 ,\n",
    " 0.676 ,\n",
    " 0.773 ,\n",
    " 0.310 ,\n",
    " 0.668 ,\n",
    " 0.803 ,\n",
    " 0.709 ,\n",
    " 0.822 ,\n",
    " 0.695 ,\n",
    " 0.578 ,\n",
    " 0.730 ,\n",
    " 0.420 ,\n",
    " 0.915 ,\n",
    " 0.469 ,\n",
    " 0.828 ,\n",
    " 0.873 ,\n",
    " 0.559 ,\n",
    " 0.512 ,\n",
    " 0.762 ,\n",
    " 0.806 ,\n",
    " 0.401 ,\n",
    " 0.633 ,\n",
    " 0.618 ,\n",
    " 0.568 ,\n",
    " 0.747 ,\n",
    " 0.754 ,\n",
    " 0.769 ,\n",
    " 0.709 ,\n",
    " 0.280 ,\n",
    " 0.563 ,\n",
    " 0.627 ,\n",
    " 0.474 ,\n",
    " 0.580 ,\n",
    " 0.501 ,\n",
    " 0.514 ,\n",
    " 0.926 ,\n",
    " 0.809 ,\n",
    " 0.578 ,\n",
    " 0.802 ,\n",
    " 0.557 ,\n",
    " 0.463 ,\n",
    " 0.969 ,\n",
    " 0.155 ,\n",
    "]\n",
    "#plt.xlabel('Length', fontsize=14)\n",
    "#plt.xticks(fontsize=12)\n",
    "#plt.yticks(fontsize=12)\n",
    "#plt.hist(length, color='gray', ec='k', bins=15)\n",
    "#plt.savefig('obs_length.png')\n",
    "#plt.show()\n",
    "\n",
    "#print(np.shape(length))\n",
    "#plt.scatter(length,duty, color='gray', edgecolor='black')\n",
    "\n",
    "\n",
    "from matplotlib.gridspec import GridSpec\n",
    "import pandas as pd\n",
    "\n",
    "fig = plt.figure()\n",
    "gs = GridSpec(4, 4)\n",
    "\n",
    "ax_scatter = fig.add_subplot(gs[1:4, 0:3])\n",
    "plt.xlabel('Length (day)', fontsize=12)\n",
    "plt.ylabel('Duty', fontsize=12)\n",
    "ax_hist_x = fig.add_subplot(gs[0,0:3])\n",
    "#plt.title('Duty')\n",
    "plt.xticks(visible = True)\n",
    "ax_hist_x.xaxis.set_ticks_position(\"top\")\n",
    "\n",
    "plt.xticks(fontsize=10)\n",
    "plt.yticks(fontsize=10)\n",
    "ax_hist_y = fig.add_subplot(gs[1:4,3])\n",
    "ax_hist_y.yaxis.set_ticks_position(\"right\")\n",
    "#plt.rcParams['xtick.bottom'] = plt.rcParams['xtick.labelbottom'] = False\n",
    "#plt.rcParams['xtick.top'] = plt.rcParams['xtick.labeltop'] = True\n",
    "#plt.xaxis.ticks_position('top')\n",
    "ax.yaxis.set_label_position(\"right\")\n",
    "#plt.ylabel('Length')\n",
    "\n",
    "plt.xticks(fontsize=10)\n",
    "plt.yticks(visible = True)\n",
    "plt.yticks(fontsize=10)\n",
    "#plt.rcParams['ytick.top']\n",
    "#plt.rcParams['ytick.bottom'] = plt.rcParams['ytick.labelbottom'] = False\n",
    "#plt.rcParams['ytick.top'] = plt.rcParams['ytick.labeltop'] = True\n",
    "ax_scatter.scatter(length,duty, color='gray',edgecolor='black')\n",
    "\n",
    "\n",
    "ax_hist_x.hist(length,  color='gray',edgecolor='black')\n",
    "ax_hist_y.hist(duty, orientation = 'horizontal',color='gray',edgecolor='black')\n",
    "plt.savefig('obs_duty.png')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n",
      "2\n",
      "3\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "rho_gorbek = np.genfromtxt('crit_dens_curves.txt')\n",
    "\n",
    "freq_rho_gorbek = rho_gorbek[:,0]\n",
    "for a in range(1,4,1):\n",
    "    print(a)\n",
    "    amp_rho_gorbek=rho_gorbek[:,a]\n",
    "    plt.plot(freq_rho_gorbek,amp_rho_gorbek, linestyle='--', color='black')\n",
    "    plt.ylim(0,1.5)\n",
    "    plt.xlim(0.05,20)\n",
    "    plt.xscale('log')\n",
    "    plt.text(2.9,1.0, r'$\\rho$ = 0.5')\n",
    "    plt.text(3.8,1.2, r'$\\rho$ = 1.0')\n",
    "    plt.text(5.2,1.4, r'$\\rho$ = 2.0')\n",
    "    plt.plot(freq_lcdb_tno, amp_lcdb_tno, 'c.', markeredgecolor='black', markersize=6, markeredgewidth=0.2, label='LCDB TNOs')\n",
    "    plt.plot(andris_f, andris_a, 'b.', markeredgecolor='black', markersize=10, markeredgewidth=0.5)\n",
    "    plt.plot(freq, Amp, 'b.', markersize=10,markeredgecolor='black', markeredgewidth=0.5, label='K2 TNOs')\n",
    "    plt.plot(freq_jup, Amp_jup, 'm.', markersize=10,markeredgecolor='black', markeredgewidth=0.5, label='K2 Jupiters')\n",
    "    plt.plot(freq_k2hilda, k2_hilda_amp, 'g.', markersize=10,markeredgecolor='black', markeredgewidth=0.5, label='K2 Hildas') \n",
    "    plt.xlabel('f (c/d)', fontsize=14)\n",
    "    plt.ylabel('$\\Delta$m (mag)', fontsize=14)\n",
    "    #plt.text(,2.0 )\n",
    "    plt.savefig('rho_jacobi_gorbek.png')\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

